Certified Fourier rounding for the real Grothendieck inequality

We give a computer-assisted proof that the real Grothendieck constant is strictly smaller than $1.77987164$. The proof provides a complete interval-arithmetic realization of Ren's five-variable construction. A finite Fourier calculation encloses every scalar coefficient through degree $403$; a fourth-derivative estimate on the entire unit circle bounds the remaining coefficient sum by $10^{-4}$. Exact rational arithmetic then certifies the final inequality. We include the transfer to all finite real matrices and arbitrary vector dimensions, the analytic quadrature errors, the rational parameters, and source code for checking and regenerating the certificate.

==> anc/SOURCES.txt <==
Source provenance
=================

The five-variable rounding construction, rational parameters, analytic
head-error plan and arithmetic dependencies are from Junyu Ren,
"A real Grothendieck upper bound from a five-variable sign function":

    https://github.com/7pocheR/grothendieck_constants
    commit af6990520d97d232433a55c93a5e9b6bc6b56fa7
    real/upper/continued/

The head dependencies are exact.py, primitives.py and error_replay.py.
The tail dependencies are certify_fourier_circle.py,
conditional_fourier_terms.py, cutoff.py, directional_density.py,
fourier_dominant_energy_pilot.py, fourier_mixed_energy_grid.py,
plan_fourier_circle_enclosure.py, run_tail_comparison.py and
tail_engine_sharp.py. dependencies.json pins their raw URLs, sizes and
SHA-256 hashes. reproduce.py downloads these files into a verified cache;
see USAGE.txt for online and offline commands.

The reconstruction drivers, final aggregation, direct low-degree check,
ordered-coordinate energy check, portable entry point, and exact endpoint
verifier accompany this reproduction. The completed coefficient and circle
endpoints were regenerated from the pinned inputs in the associated work.
inventory.json records the delivered file hashes and the original hashes
of the exact inputs and reconstruction drivers. The exact input
physical.json has SHA-256:

    3077b5a8011868ff8a9200590bebb73cb41ad3ba10b09eb37860d5074c3b1653


==> anc/USAGE.txt <==
Certified Fourier rounding for the real Grothendieck inequality
=============================================================

This source distribution reconstructs the numerical certificate for
K_G^R <= 1.77987164. The accompanying paper gives the universal transfer
and the analytic estimates used by the interval calculations.

Requirements
------------
Python 3.12 and python-flint 0.8.0. In an active virtual environment, run:

    python -m pip install -r requirements.txt

Keep Python assertions enabled: omit -O and -OO.

Commands (from this directory)
-----------------------------
    python -B verify.py
    python -B reproduce.py bootstrap --cache-dir ../dependency-cache
    python -B reproduce.py smoke --workdir ../smoke-run
    python -B reproduce.py full --workdir ../full-run --workers 4

The bootstrap command downloads twelve arithmetic modules from the pinned
upstream commit and verifies every SHA-256 hash. Smoke and full perform this
step automatically in their work directories. Reuse a verified cache with
--cache-dir ../dependency-cache. For an offline run, add --offline and
provide a cache containing all twelve files from dependencies.json.

The first command uses the standard library. It checks all source/input
hashes, the preprocessing norm, 404 coefficient intervals, the analytic
head allowance, all 2048 circle bounds, the infinite-tail comparison,
Machin bounds for pi, and the final exact rational inequality.

The smoke command recomputes the complete analytic head error, both zero
vectors, the complete degree-403 primitive vectors at frequencies 1 and
768, three pair compositions by two algorithms, all 126 exact mixed-energy
polynomials by ordered coordinate differentiation, and the complete
analytic mixed-energy error plan.

The full command computes all 768 primitive vectors, all 295296 triangular
pairs (589824 ordered terms), an independently organized low-degree head,
25 local transforms, 981 signed scalar integrals, 126 mixed energies and
2048 circle panels. It then assembles and verifies the newly computed
certificate. Choose a new work directory; generated data and stage logs
are written there. Four workers are used for the pair products; each
worker uses one FLINT thread.
The stage launcher retries transient atomic-file locks for up to two seconds.

The delivered source files are flat for inclusion in arXiv ancillary material.
reproduce.py stages the calculation layout recorded in layout.json inside
the requested work directory. Its execution.json records the stage exit
codes and timings. The successful full run ends with verification.json;
certificates/fresh-final-arithmetic.json contains its coefficient endpoints.

Arithmetic
----------
Head primitives and pairs use 512-bit balls; analytic error and final
assembly use 640 bits; mixed energies use 256 bits; circle panels use
384 bits. Rational aggregation and the final comparison use exact integers.
The tail allowance is 1/10000 and the fourth-derivative norm ceiling is
1006651833/2048. Every generated component binds its sources and inputs
with SHA-256 hashes.

Files
-----
physical.json and head_error_input.json are the exact construction and
integration plan. certificate.json and circle_bounds.json contain the
completed-run endpoints. verify.py checks their exact arithmetic.
reproduce.py runs the producers. dependencies.json pins the arithmetic
dependencies. check_energy_algebra.py checks the exact
mixed-energy compiler independently. inventory.json lists every delivered
file and hash; SOURCES.txt records the construction and source provenance.


==> anc/assemble_fresh_certificate.py <==
"""Exact row aggregation and interval zero-correction assembly."""
from fractions import Fraction as Q
from hashlib import sha256
import json
from pathlib import Path
import time
from flint import arb, arb_poly, ctx

ROOT = Path(__file__).resolve().parents[1]
PRIM = ROOT/'certificates/rebuild-20261013'
PAIR = ROOT/'certificates/pairs-20261015'
TAIL = ROOT/'certificates/tail-rebuild-20261015'
SOURCE = ROOT/'provenance/ren-af699052/continued'
ctx.prec = 640


def digest(p):
    return sha256(p.read_bytes()).hexdigest()


def read(p):
    return json.loads(p.read_text())


def a(v):
    return arb(str(Q(v)))


def restore(v):
    lo, hi = map(Q, v)
    assert lo <= hi
    return a((lo+hi)/2)+arb(0, a((hi-lo)/2).upper())


def endpoint(v, upper):
    m, e = map(int, (v.upper() if upper else v.lower()).man_exp())
    return Q(m)*Q(2)**e


def encode(v):
    return [str(endpoint(v, False)), str(endpoint(v, True))]


def ball_upper(v):
    assert Q(v['r']) >= 0
    return (Q(v['m'])+Q(v['r']))*Q(10)**v['e']


def atan_bounds(den, n):
    s = sum((Q((-1)**k, (2*k+1)*den**(2*k+1)) for k in range(n)), Q(0))
    t = s + Q((-1)**n, (2*n+1)*den**(2*n+1))
    return min(s, t), max(s, t)


def main():
    start = time.monotonic()
    pl = read(PRIM/'ledger.json')
    pairs = read(PAIR/'ledger.json')
    assert pairs['binding']['input_ledger_sha256'] == digest(PRIM/'ledger.json')
    assert pairs['binding']['physical_sha256'] == digest(SOURCE/'certificate/physical.json')
    assert set(pairs['files']) == {f'rows/{u:04d}.json' for u in range(1, 769)}, 'Incomplete pair coverage'
    sums = [[Q(0), Q(0)] for _ in range(404)]
    pair_count, weighted = 0, 0
    for u in range(1, 769):
        name = f'rows/{u:04d}.json'
        assert digest(PAIR/name) == pairs['files'][name]
        row = read(PAIR/name)
        assert row['binding'] == pairs['binding']
        assert (row['u'], row['v_first'], row['v_last']) == (u, u, 768)
        assert row['pair_count'] == 769-u and row['weighted_count'] == 2*(769-u)-1
        assert len(row['coefficients']) == 404
        pair_count += row['pair_count']; weighted += row['weighted_count']
        for total, bounds in zip(sums, row['coefficients']):
            lo, hi = map(Q, bounds)
            assert lo <= hi
            total[0] += lo; total[1] += hi
    assert pair_count == 295296 and weighted == 589824
    total = [restore(s) for s in sums]
    features, profiles = {}, {}
    for n in range(1, 769):
        name = f'nodes/{n:04d}.json'
        assert digest(PRIM/name) == pl['files'][name]
        row = read(PRIM/name)
        assert row['binding'] == pl['binding'] and row['index'] == n
        features[n] = list(map(restore, row['features']))
        profiles[n] = list(map(restore, row['profiles']))
    zeros = read(PRIM/'zero.json')
    assert digest(PRIM/'zero.json') == pl['files']['zero.json']
    z = list(map(restore, zeros['primary']))
    t = list(map(restore, zeros['auxiliary']))
    delta = 2*arb.pi()/40
    primary, auxiliary = [arb(0)]*404, [arb(0)]*404
    for j in range(1, 404, 2):
        aa, bb = arb(0), arb(0)
        for n in range(1, 769):
            aa += profiles[n][j]*features[n][0]**4
            bb += profiles[n][0]*features[n][j]*features[n][0]**3
        aa *= 2*delta; bb *= 2*delta
        primary[j] = 2*aa*z[j]+z[j]*z[j]
        auxiliary[j] = -4*(2*bb*t[j]+t[j]*t[j])
    data = read(SOURCE/'certificate/physical.json')
    P = arb_poly([a(data['P'].get(str(k), '0')) for k in range(82)])
    power = arb_poly([1])
    correction = arb_poly(auxiliary)
    # Sequential polynomial powers independently reconstruct the block composition.
    for j in range(1, 404):
        new = power*P
        power = arb_poly([new[k] for k in range(404)])
        if j % 2:
            correction += primary[j]*power
    coeff = [4*delta*delta*total[k]+correction[k] if k % 2 else arb(0) for k in range(404)]
    independent = read(ROOT/'certificates/independent-low-head-20261015.json')
    for k in (1, 3, 5):
        assert coeff[k].overlaps(restore(independent['coefficient_intervals'][k])), 'Independent low-degree disagreement'
    error = read(PRIM/'analytic-error.json')
    assert digest(PRIM/'analytic-error.json') == pl['files']['analytic-error.json']
    assert error['result']['status'] == 'PASS_ANALYTIC_ERROR_REPLAY'
    E = Q(error['result']['recomputed_scalar_error_upper'])
    encoded = list(map(encode, coeff))
    g = Q(encoded[1][0])-sum((max(abs(Q(row[0])), abs(Q(row[1]))) for row in encoded[3::2]), Q(0))-E

    circle = read(TAIL/'circle.json')
    assert circle['input_sha256'] == digest(SOURCE/'certificate/physical.json')
    assert circle['manifest_sha256'] == digest(TAIL/'source/fourier_circle_manifest.json')
    assert circle['energy_result_sha256'] == digest(TAIL/'grid/result-portable.json')
    assert circle['panels'] == 2048 and len(circle['intervals']) == 2048
    assert [r['index'] for r in circle['intervals']] == list(range(2048))
    Q4 = sum((ball_upper(r['fourth_derivative_upper'])**2 for r in circle['intervals']), Q(0))/2048
    assert Q(circle['exact_C4_upper'])**2 >= Q4
    T = Q(1, 10000)
    assert Q4 < 14*403**7*T*T, 'Full-circle tail exceeds chosen rational allowance'
    pi5 = atan_bounds(5, 100); pi239 = atan_bounds(239, 30)
    pi_lo, pi_hi = 16*pi5[0]-4*pi239[1], 16*pi5[1]-4*pi239[0]
    gamma = g-T
    margin = 2*gamma*Q(17799, 10000)-pi_hi
    assert margin > 0, 'Registered universal threshold is not covered'
    result = {'status': 'PASS_FRESH_NUMERICAL_COMPONENTS', 'degree': 403,
              'head_lower': str(g), 'tail_upper': str(T), 'gamma_lower': str(gamma),
              'target_K': '17799/10000', 'final_comparison_margin': str(margin),
              'head_analytic_error_upper': str(E), 'Q4_upper': str(Q4),
              'pi_bounds': [str(pi_lo), str(pi_hi)], 'coefficients': encoded,
              'coverage': {'frequency_nodes': 768, 'triangular_pairs': pair_count,
                           'weighted_terms': weighted, 'circle_panels': 2048},
              'input_hashes': {'primitive_ledger': digest(PRIM/'ledger.json'),
                              'pair_ledger': digest(PAIR/'ledger.json'), 'circle': digest(TAIL/'circle.json')},
              'driver_sha256': digest(Path(__file__)), 'seconds': time.monotonic()-start}
    with (ROOT/'certificates/fresh-final-arithmetic.json').open('x') as f:
        json.dump(result, f, indent=2); f.write('\n')
    print(json.dumps({key: result[key] for key in ('status', 'coverage', 'seconds')}))
    print('head lower', float(g), 'gamma lower', float(gamma), 'positive comparison margin', float(margin))


if __name__ == '__main__':
    main()


==> anc/certificate.json <==
{
  "degree": 403,
  "head_lower": "34591347831816662841482510605877424803440851736176630496433776667431350649386594917633187702392952374217193983497891345511963160362338953293314948929638965420372636856055655339396807207354329389438999157/39191066485258739495582803211213116836177854260974927689867324404930562930532401964915294470471057677470020717800991369135822596029816596680341771026342219486499009066287015365002034290763159969980219392",
  "tail_upper": "1/10000",
  "gamma_lower": "21617142953230085604708095203472689682348271219219083127290493709369285995683463548397935108091190792780904363391319528984405986314209982271029321720335206999014991846968141648662691877453283170901250709413/24494416553286712184739252007008198022611158913109329806167077753081601831582751228072059044044411048418762948625619605709889122518635372925213606891463887179061880666429384603126271431726974981237637120000",
  "head_analytic_error_upper": "3130978796905605066889729511662943590001919488475951000206584094493953398113659820705123070582718678102837720630844543925212390283590113307380127109480806101305723494947004756274929450826476681/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
  "Q4_upper": "494798779298696430401894950310155783286296605846262041696802464878076189576414725546224267624983902579674816897073383956598462901866188179236081688364882731590945128747116787597441666457939417443928246324206586440784471978035255627617695839873/2048000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "pi_bounds": [
    "524308859342197220681801051267440862536330147173974264847609151578901867946296767049186534201060668738604104907459713255264672348801759256036097749242871296670181895926971693584085841126167653349011583206138095474514217300541302404874331997652795692276543380265542037792023421297984422980532831121639073741824448584243180065348243885005231220860323942710909511054110452/166892693342367909656444259246023096430505130931911185842608367330079562979134637109930483483277652643086213342865700312722582094556207361358913340261028741101417089104936989978732459904598357806886630318793236659623643530405852495188009412202350214365650544635027804282375818773509100874069155056399746861827613950064585284188516112191535967212985269725322723388671875",
    "229472899346211209836050249149805177840168303764803778316034887160108308654565206775610779836251408736981191202648637653080597481137304693561098565528324865295626782543271344438691342537877810091603235006744538952415577310343886100788938607296329685024730062503081416312485519622216111534033766056714714525793610549762155437834824432738164234837821922513072091179112/73043492473156943005393926597058479556776461779341742022464753475114039923642196875899618127867882496405093285685518597679742167747504140928429710728553746039730173274687501084860410315207348351257256665146459559366801846258754440218137555453489178395708471768276029954997207145143248925119113398049643240589106436365165737727156436420727914082817733287811279296875"
  ],
  "coefficients": [
    [
      "0",
      "0"
    ],
    [
      "2013492419884792353088696700056421872337595535191963835685005732539530176347530382501251257717166287895288907327572191340392948798037364244291858651045085551486060920661670910303170528800047389/2281220308811097609320585802850145662446614253624279965289596258949637583604338693252956405658685699889321154786797203655344352360687718999126330659861107094125997337180132475041437096123301888",
      "2013492419884792353088696700056421872337595535191963835685005732539530176347530382501251257717166287895288907327572191340392948798037364244291858651059513351189253571512429689762213561739149597/2281220308811097609320585802850145662446614253624279965289596258949637583604338693252956405658685699889321154786797203655344352360687718999126330659861107094125997337180132475041437096123301888"
    ],
    [
      "0",
      "0"
    ],
    [
      "-11259259295157879239363158293781442099554770552863360582143859762424765633906176524646801337310665738561079160464972875927163669078939987561066330179448750195037274884604796419655665/36499524940977561749129372845602330599145828057988479444633540143194201337669419092047302490538971198229138476588755258485509637771003503986021290557777713506015957394882119600662993537972830208",
      "-11259259295157879239363158293781442099554770552863360582143859762424765633906176524646801337310665738561079160464972875927163669078939987521168385613013323610986895964326769869932529/36499524940977561749129372845602330599145828057988479444633540143194201337669419092047302490538971198229138476588755258485509637771003503986021290557777713506015957394882119600662993537972830208"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1545733185466915418887399189811674401142578083320989201833158244438840097269886151915023784559857115622619510975635276537130824621229616642365920016066926300501856327582321684243742037/9343878384890255807777119448474196633381331982845050737826186276657715542443371287564109437577976626746659450006721346172290467269376897020421450382791094657540085093089822617769726345721044533248",
      "-1545733185466915418887399189811674401142578083320989201833158244438840097269886151915023784559857115622619510975635276537130824621229616638756002710184843503104312979116613742684994901/9343878384890255807777119448474196633381331982845050737826186276657715542443371287564109437577976626746659450006721346172290467269376897020421450382791094657540085093089822617769726345721044533248"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2433553205010820204360154115683784466138901556113216047284601992649970477850065521211527376193073948895900747221087456875976797511321359239522404059962653174207709491557435282041885805/18687756769780511615554238896948393266762663965690101475652372553315431084886742575128218875155953253493318900013442692344580934538753794040842900765582189315080170186179645235539452691442089066496",
      "-2433553205010820204360154115683784466138901556113216047284601992649970477850065521211527376193073948895900747221087456875976797511321359236401588626069846752778365347325507869004813421/18687756769780511615554238896948393266762663965690101475652372553315431084886742575128218875155953253493318900013442692344580934538753794040842900765582189315080170186179645235539452691442089066496"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3722865816767458352593170931937813849814861550820074221514604451202034534141947606979465159705253343626082759114836867838882652502008624246081094123443258209825221314031846534291619757/37375513539561023231108477793896786533525327931380202951304745106630862169773485150256437750311906506986637800026885384689161869077507588081685801531164378630160340372359290471078905382884178132992",
      "-3722865816767458352593170931937813849814861550820074221514604451202034534141947606979465159705253343626082759114836867838882652502008624242932340257751926702724613584951134287570108333/37375513539561023231108477793896786533525327931380202951304745106630862169773485150256437750311906506986637800026885384689161869077507588081685801531164378630160340372359290471078905382884178132992"
    ],
    [
      "0",
      "0"
    ],
    [
      "-4117134360179841933171899160496026810166596517997284198003885718485031335164894760139903937618312138429024099211346229796674941856765208487357303687869717126266805141313596441737233223/74751027079122046462216955587793573067050655862760405902609490213261724339546970300512875500623813013973275600053770769378323738155015176163371603062328757260320680744718580942157810765768356265984",
      "-4117134360179841933171899160496026810166596517997284198003885718485031335164894760139903937618312138429024099211346229796674941856765208483708624275246647948250472646562055188830946119/74751027079122046462216955587793573067050655862760405902609490213261724339546970300512875500623813013973275600053770769378323738155015176163371603062328757260320680744718580942157810765768356265984"
    ],
    [
      "0",
      "0"
    ],
    [
      "131573261532353214026679188177369383390569883957458955722510035227568681843070712765539696695694066865583043791132582035644065835534117159487391597318982412542943138244762831030711935/149502054158244092924433911175587146134101311725520811805218980426523448679093940601025751001247626027946551200107541538756647476310030352326743206124657514520641361489437161884315621531536712531968",
      "131573261532353214026679188177369383390569883957458955722510035227568681843070712765539696695694066865583043791132582035644065835534117163927389747968575058663741250734486512188388991/149502054158244092924433911175587146134101311725520811805218980426523448679093940601025751001247626027946551200107541538756647476310030352326743206124657514520641361489437161884315621531536712531968"
    ],
    [
      "0",
      "0"
    ],
    [
      "133502813168524534532589883969470997380957730755218335605877164823093343387860926839649717964559083228180289719323831466165158534355596862787710132562113818952347339255306783756275830625/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488",
      "133502813168524534532589883969470997380957730755218335605877164823093343387860926839649717964559083228180289719323831466165158534355596862833929788711030361278676279934705803055860436833/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488"
    ],
    [
      "0",
      "0"
    ],
    [
      "114616503539121988539371291426589434438649450446527030570052528981418280872775424720944011349645422476978067994224204131974839953714393239226654207190920105087795562541447449484576663507/1196016433265952743395471289404697169072810493804166494441751843412187589432751524808206008009981008223572409600860332310053179810480242818613945648997260116165130891915497295074524972252293700255744",
      "114616503539121988539371291426589434438649450446527030570052528981418280872775424720944011349645422476978067994224204131974839953714393239242638263058016795543017231744848479027704604627/1196016433265952743395471289404697169072810493804166494441751843412187589432751524808206008009981008223572409600860332310053179810480242818613945648997260116165130891915497295074524972252293700255744"
    ],
    [
      "0",
      "0"
    ],
    [
      "267852229402623646944602999652890124291906389419011400495440893197107989145271322082419444669772930827560235142716055886243534259542788253024889122168403579175750335405570487880072065699/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488",
      "267852229402623646944602999652890124291906389419011400495440893197107989145271322082419444669772930827560235142716055886243534259542788253048163151584931235264180200180604030476606272163/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488"
    ],
    [
      "0",
      "0"
    ],
    [
      "15836208882346144529823467462439617758337056629915107024490968274700731615643195400724689454388662151661549350761947379482023183530901674305198808309594860240072884922004796102686315570039/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "15836208882346144529823467462439617758337056629915107024490968274700731615643195400724689454388662151661549350761947379482023183530901674306321281015547895842378377903069779548001437672311/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "733255019910810988949426129707669274207958474205645146124932432347382719677441145117643822568611903894280929495114048137121243256143381046562251222955455565183066723850593120997900213977/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "733255019910810988949426129707669274207958474205645146124932432347382719677441145117643822568611903894280929495114048137121243256143381046616810988176901492694924086073295304742501801689/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "793519208312449368108593459914383474129165045570674771917772338378714112325397099771188542284261415443029980496141142914711265908850525373243088340607655826918850818724793534679929273521/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "793519208312449368108593459914383474129165045570674771917772338378714112325397099771188542284261415443029980496141142914711265908850525373330023663375063573359427517189480520617834003633/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "36422287401100099398681314787851717659359565934458627421170759561440937694021217951067987241726435860198191211647870069144626153112523939963651776493751335411934326871851616514826572217/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976",
      "36422287401100099398681314787851717659359565934458627421170759561440937694021217951067987241726435860198191211647870069144626153112523939981457215295187352607318830652896931398083154361/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976"
    ],
    [
      "0",
      "0"
    ],
    [
      "-343303556704194301455882381317393588864829352075635383477300587477183887842995926183383622013977245341995794768445233041735742426158367314407501517314013232071109232791985235102186237447/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-343303556704194301455882381317393588864829352075635383477300587477183887842995926183383622013977245341995794768445233041735742426158367314348370477720860542898808419595953601375109803527/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-152265203592147923818762792237353874118595153541716322724676308610450201688367470186029323603030190994041942714687807686236784111621324644662423869019304525311776623383003545346295962553/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976",
      "-152265203592147923818762792237353874118595153541716322724676308610450201688367470186029323603030190994041942714687807686236784111621324644649886441859666854348439381695735887622755556281/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976"
    ],
    [
      "0",
      "0"
    ],
    [
      "-655551475840741357132574647751556675320242174211175596909095722051686237540525178503773036281137673276349496575014122251742795539195775536006294944213780531191977835347619671631831588081/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-655551475840741357132574647751556675320242174211175596909095722051686237540525178503773036281137673276349496575014122251742795539195775535962792085936130670027307691627365603362782403825/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1074823164741054966609728994243285751330862194144456850598693520666755273699564479775490610706877802238619670101983833212698384301046504255401065335793938922434343447605703284658055325519/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-1074823164741054966609728994243285751330862194144456850598693520666755273699564479775490610706877802238619670101983833212698384301046504255323842441071815776252642735261262714845088884559/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-167035202509823876862605075548814887996216004028627185359357716008205247331462065891557637460346154974359600101207653575056863536200334515573865186504769321880971496928345584319265270251/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "-167035202509823876862605075548814887996216004028627185359357716008205247331462065891557637460346154974359600101207653575056863536200334515556213967989354404306635349710953678579999730155/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "-243855106715924321713697623417188253710607830975699799083879871527862382816654296554701891959764957171779920896102125166435598537643327734420370033972757970649836268170515901504318547263/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-243855106715924321713697623417188253710607830975699799083879871527862382816654296554701891959764957171779920896102125166435598537643327734354821966007905019599058614601204443286363120959/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "176623900782460161524722377560297331257502765524337700058489708032771553674404417763005692951572902675643246241846025997526274162771914922651712659669060548820789669591754818881859263423/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "176623900782460161524722377560297331257502765524337700058489708032771553674404417763005692951572902675643246241846025997526274162771914922774851801510741218678195302743998553618115894207/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "4358358277062961523415288080195672305242300615978212305755599315176616554872638737959943881841806552100239266305425153944517878124030387056877176796045969920653220009087299049181633411/598008216632976371697735644702348584536405246902083247220875921706093794716375762404103004004990504111786204800430166155026589905240121409306972824498630058082565445957748647537262486126146850127872",
      "4358358277062961523415288080195672305242300615978212305755599315176616554872638737959943881841806552100239266305425153944517878124030387057792081731199580059948436032661349032583977859/598008216632976371697735644702348584536405246902083247220875921706093794716375762404103004004990504111786204800430166155026589905240121409306972824498630058082565445957748647537262486126146850127872"
    ],
    [
      "0",
      "0"
    ],
    [
      "658582472605217170970435359528418260976383722449223384040814997565972822941381243946975011934582255444044624892348309215480336142134781332023481116156560653462652237794051271578352811601/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "658582472605217170970435359528418260976383722449223384040814997565972822941381243946975011934582255444044624892348309215480336142134781332135408152392816315856063876778814376468001521233/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "554626430551553044039227121460659906006095875298204940315284845497213194016427162193627011139411778786187466568519197593779329058227809609454138885390656489744896173662752462188666345747/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "554626430551553044039227121460659906006095875298204940315284845497213194016427162193627011139411778786187466568519197593779329058227809609561881013552654881256026885909640458528521378067/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "171673813142893797292715961291934635961691781754598676955131025653110380157551977295614614905988049116126841626995273011745918063179028931554807900211504902919009221991751922957843726501/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "171673813142893797292715961291934635961691781754598676955131025653110380157551977295614614905988049116126841626995273011745918063179028931607061740527311031519218556467850647832498831525/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "58167887962838209749977686001661715467530085890188780842191394396526119529719397953157018237637540605185973934725914030232456966527081370731886099805135951130235310467357197372036243687/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "58167887962838209749977686001661715467530085890188780842191394396526119529719397953157018237637540605185973934725914030232456966527081370782520820472541712566439437104485342854828810471/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-7976383560753953920106513884357386526816226670347307948333803492372241987238091136598216640258486766275065501702510540733616755998154291983299618054478411741992419059146987464778361487/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "-7976383560753953920106513884357386526816226670347307948333803492372241987238091136598216640258486766275065501702510540733616755998154291971012710006050421424372316659929368100309871247/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "-84298809346902432144353070002628875729372699486617803342387307154278615388503461674489212480283633418545020847764558952372382722176574081509627225817365188898198627622814975174721461787/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-84298809346902432144353070002628875729372699486617803342387307154278615388503461674489212480283633418545020847764558952372382722176574081461709430329366632919755941179856786132746427931/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-98446568386240769985034624304091624559580353556587730603428442028400967713250865953394077522927259451162824450862768528520185097933180481981633531200019423456987330215935797776982440509/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-98446568386240769985034624304091624559580353556587730603428442028400967713250865953394077522927259451162824450862768528520185097933180481934874964337021728420821411890909716394681530941/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-673500589582913860207843480594699782493149335518057208152083252716924282887579345766197051476716867734748234502927997389038627244095322409740602257324897274283710763605401454857398917039/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "-673500589582913860207843480594699782493149335518057208152083252716924282887579345766197051476716867734748234502927997389038627244095322409374160454777161095570941785839579867997480818607/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "-54710574287294141292132857711662577098262588437483426939207093875572260939303844212671347256827962776611648613744437442597073860956234995043861376220579814780165499559162470937782314925/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-54710574287294141292132857711662577098262588437483426939207093875572260939303844212671347256827962776611648613744437442597073860956234994998717014010009976737955832023199050416268699565/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-44829853906735649522888051190298581628079181434783389338357271137882412754918800483197611040280871319267557157576990714821959656708906902725927943494038285736425556850263894311822470949/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-44829853906735649522888051190298581628079181434783389338357271137882412754918800483197611040280871319267557157576990714821959656708906902636732455037070658393371220341776880960380645157/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "63976595279706551055797914261293298625545900974815088042104784944094645194756741815272276647730777240006446841481470794222013043455293918043242767766386323652534740820144284481404531735/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "63976595279706551055797914261293298625545900974815088042104784944094645194756741815272276647730777240006446841481470794222013043455293918748548339520122136203361279030805503208875095063/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "41272750851381487937335584221570644212588545260594115435183280300758482819284536666961230473080867005781430464364058494830857126455220616419374310816330913202331360340478522609645266211/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "41272750851381487937335584221570644212588545260594115435183280300758482819284536666961230473080867005781430464364058494830857126455220616506869466474079354523936466172686861040805618979/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "27222233889381093369027470134945380318845010133672078827845998616581295330263759413064372886840605971418477177303344834095662416719459881924684487296236388455669517138461294022592224183/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "27222233889381093369027470134945380318845010133672078827845998616581295330263759413064372886840605971418477177303344834095662416719459881968172459071039375864909296878076741011810737079/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "102193662674511222210587011051086725991430465500220959934665950834662596045893389989192198952139919077629085141738158610462640100612217291933632695573091733811805197478686398549124487507/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "102193662674511222210587011051086725991430465500220959934665950834662596045893389989192198952139919077629085141738158610462640100612217292106643708903555810476526586646778799752571033939/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "75750532720579381237276659527661956581829479441586018786525952077436387401169756737137186618411486302940532428503743209388947076229100356394119333178829131046085548893007672585430968833/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "75750532720579381237276659527661956581829479441586018786525952077436387401169756737137186618411486302940532428503743209388947076229100356566330137644536011517780307675827009083397057025/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "20205317024212159504503131905464144510478748297145247657948920904105286394119405791169042205010878320078159831136770114269940327107666235077075627142386503918107525943199850134911565169/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "20205317024212159504503131905464144510478748297145247657948920904105286394119405791169042205010878320078159831136770114269940327107666235163066421593496238237583513840077283986739805553/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "3955367405952127517127737641990196165750264733905678852779977615491683268281007213598601319350224876509122919658390789838534131885020253285204983826881697418161745730484945948462490769/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "3955367405952127517127737641990196165750264733905678852779977615491683268281007213598601319350224876509122919658390789838534131885020253371075013256959474900239204100995971273233736849/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-15922358727702898369479407112779521171409317691736525942901436223171017030778875865564383785705841824245139431121965552770397402379760807867941861555943481230250525946906367705074493435/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-15922358727702898369479407112779521171409317691736525942901436223171017030778875865564383785705841824245139431121965552770397402379760807696317691130219539134374245110751620912350619643/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-112685681087588224850159968834220058228822862299032805241373347229084160571023268911896304231827018860276704569467887480001997558721050341349094956765292542749377657901325103219095950623/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-112685681087588224850159968834220058228822862299032805241373347229084160571023268911896304231827018860276704569467887480001997558721050340660645850537009182581597268606629156852057822495/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3900454943291809616167284036286632972698229050214806468473637566724948518365462694576963818155326792023869452208793107821896829605428321034537444019775324745884815523649054722886618435476155081/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-3900454943291809616167284036286632972698229050214806468473637566724948518365462694576963818155326792023869452208793107821896829605428321034537443998033027871279181829651219279403795486869973705/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2875484308947178323944683626388711115535409752384441314376732741374142787214277442157124323108451079127690940733878531642633860220327597204433969358818710165429375249258555302129745453426867757/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "-2875484308947178323944683626388711115535409752384441314376732741374142787214277442157124323108451079127690940733878531642633860220327597204433969347693232900607422659740178216077141401098452525/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1136569225745263908598789269323227484245443580977882845083140138017109799511516505209252880268122110155220325766387688097558815333618649719613600439992842664964731343629577253014673558704125531/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976",
      "-1136569225745263908598789269323227484245443580977882845083140138017109799511516505209252880268122110155220325766387688097558815333618649719613600434203619915625617589173826228897757541663667803/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2388203196790873381422164210285321558799353887428284238060758241492661533279844934908200088635433250320415941116008973343872219546451015927703837495465182363342588695947264874109790469292098621/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-2388203196790873381422164210285321558799353887428284238060758241492661533279844934908200088635433250320415941116008973343872219546451015927703837446140263907170735788348595765203880352670090301/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "2411366467893638927697304211856709161283670599413670430731680517935975820725923139163969129388105330765295825086637334617150067862361685734341970721781648455729880699289628618371813133908097511/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "2411366467893638927697304211856709161283670599413670430731680517935975820725923139163969129388105330765295825086637334617150067862361685734341970748973068412483254329396739361012605300900018663/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "2238642564183376836702183654386686106677512130008522237415897581984301355818247935545508023096878886398941778265080764829483501231945570414080421547279933186621560221860186459071313058067984523/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "2238642564183376836702183654386686106677512130008522237415897581984301355818247935545508023096878886398941778265080764829483501231945570414080421563006928630766305033605598024960904468338651275/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "2089013748444312294450014699578170520800139743367906324700300078879297319521757604966300075676276926890452191765368770417307716395737998587034366246241127587469777096928648568122019959339528823/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "2089013748444312294450014699578170520800139743367906324700300078879297319521757604966300075676276926890452191765368770417307716395737998587034366265603225741390115854802534093140818629745488503/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "1910040880017501662168564075265253322333364490287919449929424345650130022243780814048469281419087911964908463963093936326484077653494290248798455489344538908781083404916697655388286261823980639/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "1910040880017501662168564075265253322333364490287919449929424345650130022243780814048469281419087911964908463963093936326484077653494290248798455540968990661824267506769546079802612488134640735/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-4273447388699207313253534813755595376293846573146715990284782047714630539873034894130345279395450937650511497490642564175063366921979913784322851696658686389223291725878812834984460532866496147/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-4273447388699207313253534813755595376293846573146715990284782047714630539873034894130345279395450937650511497490642564175063366921979913784322851397296496725072025425874225851850878847634257555/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-104186638980409208332979191205296933447227649896170756916479359839353066615040363290301101799246652290059385159019504954279670834789912976743355951554810431333147003149635931829939008398354913/598008216632976371697735644702348584536405246902083247220875921706093794716375762404103004004990504111786204800430166155026589905240121409306972824498630058082565445957748647537262486126146850127872",
      "-104186638980409208332979191205296933447227649896170756916479359839353066615040363290301101799246652290059385159019504954279670834789912976743355947938908627316233509252133638680382729397135841/598008216632976371697735644702348584536405246902083247220875921706093794716375762404103004004990504111786204800430166155026589905240121409306972824498630058082565445957748647537262486126146850127872"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3958157190194473992494770661103369554829508954117273255757799521093348460389230706026466489675916669975358986649352683203491260764758975608012020039802208925996396135541419817779855901472710657/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-3958157190194473992494770661103369554829508954117273255757799521093348460389230706026466489675916669975358986649352683203491260764758975608012019853769326124792388305850082629298775023782846465/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2843511493303791640614405884629196279440736488825658456686264237611681150734023940198325601936570724461801728630986028926263668662462876247429110397772908470132906185514645508703267445598458361/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-2843511493303791640614405884629196279440736488825658456686264237611681150734023940198325601936570724461801728630986028926263668662462876247429110091758236304020021148970529384860042152672891385/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1296504083841877932551277999096431756017942446265983799373175709637944982739207743928423399654381193395392904059047933924775504889283354483259299841668604624699608752882738011434794681239892771/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-1296504083841877932551277999096431756017942446265983799373175709637944982739207743928423399654381193395392904059047933924775504889283354483259298821423083613845874737300400270615064425981571875/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "3194870391628423805339016685792971583459367262892883971477244293678737448042411313517785171880969508526163868849779167637676362192877701596726820680376487642497593000021879831175194379413192261/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "3194870391628423805339016685792971583459367262892883971477244293678737448042411313517785171880969508526163868849779167637676362192877701596726822420433907543471613391628769628368784203319180869/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "742365820030294578881461899979745365294401171898378144653422681174592398646735836486736899843483274672858165989532228617480004538295669608043860583012764144477936400102696386892231415514725059/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976",
      "742365820030294578881461899979745365294401171898378144653422681174592398646735836486736899843483274672858165989532228617480004538295669608043860968274565601204660237271314346190267337039084227/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976"
    ],
    [
      "0",
      "0"
    ],
    [
      "3010228205990517085369732834342759024073243254620214185297960100661981204350662283067665506499415315717737059360930937440488374057032195518869027488575111809920511136591407250529205912796243847/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "3010228205990517085369732834342759024073243254620214185297960100661981204350662283067665506499415315717737059360930937440488374057032195518869030327472985258320958373423475096656956986363586439/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "3692982669720098619008823828767340162131242929649372698550851321358720419427812489489495289971379887693365582672117293332642746665870334033036844482174109441087897640809542095483975675188662373/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "3692982669720098619008823828767340162131242929649372698550851321358720419427812489489495289971379887693365582672117293332642746665870334033036855239164666779505595150765394066567409425990602853/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "474548688469458478510415679692497133530872454485067088545130922897069699399350010345250463668745808698057639014674001096725625735797414180009402317765600108330288565281154232341920821269549985/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "474548688469458478510415679692497133530872454485067088545130922897069699399350010345250463668745808698057639014674001096725625735797414180009485449884654225006383886436191701824030762901754785/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3203488031114606000816736556395998260635661070196863758370589463040074993014576329045676626162034447788900152863942409710765355350186002410183057542249187838107798035481061618089639691934042355/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-3203488031114606000816736556395998260635661070196863758370589463040074993014576329045676626162034447788900152863942409710765355350186002410183016811117495961154731999840277601222138731319331059/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2525253214530998001460295422602115919308146190580041215041357484406680155386502260461289299876382632375664606540145365709724456309524860631408605054156182058589494590917246532368352747756782299/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-2525253214530998001460295422602115919308146190580041215041357484406680155386502260461289299876382632375664606540145365709724456309524860631408564926646644132141629429545268464179031875437003483/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2446810724525817703725188125234618488086059274896212308978904602418579322689357235826922822646984938874402483963802764922584845784750372212481221318035327496456501064870724181112953137123107829/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-2446810724525817703725188125234618488086059274896212308978904602418579322689357235826922822646984938874402483963802764922584845784750372212481142481264809651340159520583255556120311113607881717/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-749663097411364538375686366688476762648184942484926399076504586117416431326100413665725839103141034997009340724364376091216220855602308442493412667390635235283956958434322039444110414333746445/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "-749663097411364538375686366688476762648184942484926399076504586117416431326100413665725839103141034997009340724364376091216220855602308442493335883363292814239138838065686922363969861086223629/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "-224335113205673490563249381915412367675833347666772396685221776013681621629067714930203778272623221277363106248483930125501480272120842962108556756795795185084853355639422093759824115162932201/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-224335113205673490563249381915412367675833347666772396685221776013681621629067714930203778272623221277363106248483930125501480272075517722514301110458286870051991846336340897167376788870128617/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "2360870971054703618216995284174586539330646590309903993833613887138241575773118275354105139430191755629699741005034120720978150149192566018279500513288629192378881900710008126415229114414011387/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "2360870971054703618216995284174586539330646590309903993833613887138241575773118275354105139430191755629699741005034120720978150149201992409892973637802616849454184500724213029884409465343841275/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "3879766302545452317132889243971498068787454060094250839791541740157609016003120656099093715466071722337865889771017367963849489358430156411756144166869528308699803994129842387591119897729662975/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "3879766302545452317132889243971498068787454060094250839791541740157609016003120656099093715466071722337865889771017367963849489358437059161608510930765185458967935293399265886087391641912705023/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "1961761388447114812293681264368967049816088131565783390942065845141124356881536522600873410010413968214909533801128468071872629736242136889571515989155192896086832730882183677750141225450956495/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "1961761388447114812293681264368967049816088131565783390942065845141124356881536522600873410010413968214909533801128468071872629736244192759996343043122768609309548876255244264401983123427256015/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "2629797720905385340238302494124206670955171181037123954592533178794103705212856945725393405709094535079035718551000317541206294211037808777705088103370687513045674195219519975443261097884885497/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "2629797720905385340238302494124206670955171181037123954592533178794103705212856945725393405709094535079035718551000317541206294211040409499900256650300800340458583839886408000636952297584828921/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "283239411914599329686812005744173827632469940764488759218337846548855605172959092682737430448064441450968767652300980114632046615092005078919585902944924199455356289010364816244001577233112355/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "283239411914599329686812005744173827632469940764488759218337846548855605172959092682737430448064441450968767652300980114632046615092824717088156466318400943302608355799511523923113618704260387/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-755254860490136683970507208174697463478107602854998205436814249393924458240445490800560307361593295402883847946848244247467214757067456708713670515149193971634337113073151874083530536503643389/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-755254860490136683970507208174697463478107602854998205436814249393924458240445490800560307361593295402883847946848244247467214757066927333353146844550226193154550196094661147159669217815071997/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2926971138947655255648886073020471079161598138499598498464043112891835704783044874591001892418069778949648238828997597683054979344739199018984498363668520579462682117800105883791239067071442591/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-2926971138947655255648886073020471079161598138499598498464043112891835704783044874591001892418069778949648238828997597683054979344738493103347826059037651561181397146568323605134364909408120479/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-824150182620148549348174103133449182915784341224169946573542521379230238109274554544448077264266264481324366340732980496311600578164137672366318819244531476653411569582753233472649480550020413/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "-824150182620148549348174103133449182915784341224169946573542521379230238109274554544448077264266264481324366340732980496311600578164020104853056807944199068127282486742558793513715188673082685/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2607444643910828709001239455230648111227404714007269919118351978988174134395335349951926345171685655825277892121624549125766728965955399027866477266645207945380120593234820981776065197038123153/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-2607444643910828709001239455230648111227404714007269919118351978988174134395335349951926345171685655825277892121624549125766728965955086301138290568925291772330401450125685150426531943756871825/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2358467215728923660552128241197130724402422076248071423553928952169127147091289924908802666301010848328195721858835984702129341734491815278713391015683824472711324657266534304751925623166129137/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-2358467215728923660552128241197130724402422076248071423553928952169127147091289924908802666301010848328195721858835984702129341734491397834829240991310233662597235485154347551343102571230581745/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "238099118526415689647524453019437770429241172047056313696378970657734510530510950265290590103650745220097412621417820956278526352346344910438641099443103964645912073893579504801226228936454341/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "238099118526415689647524453019437770429241172047056313696378970657734510530510950265290590103650745220097412621417820956278526352346416925211966717226886204272328426493964147243869732888883397/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "3669047752326246633511985525969265814488941362917138335889510070155752940788055443222904444783362650324306228071159102787464453978974901853596874696977969593199389424510717258297763619185954993/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "3669047752326246633511985525969265814488941362917138335889510070155752940788055443222904444783362650324306228071159102787464453978975104495795402272295877547516129466369850559359605934750240945/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "2518417516796967982674445413061596709094240047114793248310552125706141829866635119180225708181898277341214655173642699968257343378336883289686580921588743112413769335410327545060085313777233383/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "2518417516796967982674445413061596709094240047114793248310552125706141829866635119180225708181898277341214655173642699968257343378336956629668682540392652793589836002796980983534206362787311079/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "2392118753493724177030200354336657037277919099890991328922177674471821784383355282431864268242904459622331596532227764306770426191211582715667446151663331987237074727691236709074310390149295921/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "2392118753493724177030200354336657037277919099890991328922177674471821784383355282431864268242904459622331596532227764306770426191211637151223427052533107135345762579910508222189060853708107569/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "1572356270449824454451685473858305394469382869883934725207934477903172822377623939938778779438255071839196287544085210558744076590242849837679418433857222258092882411444733502140246069479129857/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "1572356270449824454451685473858305394469382869883934725207934477903172822377623939938778779438255071839196287544085210558744076590242891223647553722651096903121587833467920968500868486726861569/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "728506833902970413641220321574007753967477353205550695042817041400228854873628181233988480430205336675554251460114394755256778378251081202295381822736511644385103774386576083930937423871533811/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "728506833902970413641220321574007753967477353205550695042817041400228854873628181233988480430205336675554251460114394755256778378251145578140775286056871821682985188410259171866030695262905075/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-848749793694481306489981430654161367285180425238050052526910484653634545140971688890333209841202993265777832707510889153332660706085157015451470353094646566919384051519634054803329836103782951/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-848749793694481306489981430654161367285180425238050052526910484653634545140971688890333209841202993265777832707510889153332660706085131229660033207599599527309729497594373720906153637622338087/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-107694573971389378314064556655297314322180703639550648520136796136437306067748713256252563119524874317768218698522797374906753723690765975938880363846303973768479577674471033656951079826015771/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488",
      "-107694573971389378314064556655297314322180703639550648520136796136437306067748713256252563119524874317768218698522797374906753723690764629604087964696513533264137580180502174517831034522486299/2392032866531905486790942578809394338145620987608332988883503686824375178865503049616412016019962016447144819201720664620106359620960485637227891297994520232330261783830994590149049944504587400511488"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2047034832197471641285330392421822707769314395119345560281195376608063685868916216734472229336261500363375109664779770156151549099243312802783504651201197263645399193717767232870323438663067357/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-2047034832197471641285330392421822707769314395119345560281195376608063685868916216734472229336261500363375109664779770156151549099243293696810204914498056459703463359113533699067772002521933533/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3567768161356660949660643588312744457228398770522396059400144674839446919401453026001349828623241173501684245869297773048225763741831398238787670045406491296620031225136436317458148363652651095/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-3567768161356660949660643588312744457228398770522396059400144674839446919401453026001349828623241173501684245869297773048225763741831360008706617951841182512984690597840388778792347528600049751/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1061851474498876150197878794180500969033874934137785099483275825446289457607167400523728732709900695715044348767716896627969507470578730499116727582668305624375247337552401220257954885339231889/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-1061851474498876150197878794180500969033874934137785099483275825446289457607167400523728732709900695715044348767716896627969507470578707013241053425512692384939166370331903743629922790617429649/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1919388243368529411230248281948326980604476992805667651850694279243920363683323543793755620047785447712588491798896820825284895393988820091228879515671972239700886230486959379186706721861630843/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-1919388243368529411230248281948326980604476992805667651850694279243920363683323543793755620047785447712588491798896820825284895393988234764156095007307103458028903115345529232765895657594125179/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "3076154940440765157612858326924284597889680157986005597105983916496281097941797475190964455821425400911368140679218431736907361257749188249475761280887149389298960895320873796179569494542320947/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "3076154940440765157612858326924284597889680157986005597105983916496281097941797475190964455821425400911368140679218431736907361257749463498906144033584043553059945359439981694746687672642766131/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "687581418547055918478328628249956047798168263449140357978907090019950434668847981182069263031368447381055692733537703343810497761717975393997222637688080117954162895640930651683455375624916885/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "687581418547055918478328628249956047798168263449140357978907090019950434668847981182069263031368447381055692733537703343810497761718048633101944746830795262053798171228978731012100293818077077/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "3133708036826668428355945626606536039404163245809512491683404064121496726983000488984449059528821486192349723221290750593324456740198788672667818089396891666363250502672198683818434713631387805/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "3133708036826668428355945626606536039404163245809512491683404064121496726983000488984449059528821486192349723221290750593324456740199447187989931605238091283558418577998307615430853144030277789/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "333506942592439558525394865799289045629698486255314177265232597026264659021201662565627687371555447449627664314248994400579416775901372153398636217958057114542787169944763131201333883253053959/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952",
      "333506942592439558525394865799289045629698486255314177265232597026264659021201662565627687371555447449627664314248994400579416775901562574722510418610387069059433429519985033992487948246342151/9568131466127621947163770315237577352582483950433331955534014747297500715462012198465648064079848065788579276806882658480425438483841942548911565191978080929321047135323978360596199778018349602045952"
    ],
    [
      "0",
      "0"
    ],
    [
      "3107348651089862160790217647264434395589234074263454094712074954036670363095807808768863664250717518592446186142435518914021715496655522534583983415440467023345305713368563066706557880068262109/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "3107348651089862160790217647264434395589234074263454094712074954036670363095807808768863664250717518592446186142435518914021715496662758836448853834383517308800445635890492924688562263974529245/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "2162643386007830684121598506579283878353282822891508468108087018813816637098751252583046534631431628573362176834725273709706638835729965739368074241328185834588216535945293673411337639902826761/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "2162643386007830684121598506579283878353282822891508468108087018813816637098751252583046534631431628573362176834725273709706638835870244047566429251311893433700086004779685804359574988539023625/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-601008866380531314658038304542021390442790151946796939082868676796478639281145259279668829828653931550285886865110839152102442515849305738712127797761319101074314370474854121805190599582006929/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-601008866380531314658038304542021390442790151946796939082868676796478639281145259279668829828653931550285886865110839152102442515838583156898702318703188139475912168580556231647687835760574097/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2132645903512962997858594948568849474616332569723613132976802975741286722938580390582645097772913438010466863353031289660950143240452902482711234087528842601146966917071542022286787054953496965/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-2132645903512962997858594948568849474616332569723613132976802975741286722938580390582645097772913438010466863353031289660950143240399792539554620240111578242181761427995776947961736049700831621/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2465539774500327388371995125740328215591975314638619823565070890679421521638414106074097541772534193915442465046884007419732734762078229581192765206246051795193749333342424213894618018704899019/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-2465539774500327388371995125740328215591975314638619823565070890679421521638414106074097541772534193915442465046884007419732734761946886429435912380522517598922112575310006220029158348760136651/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-543864793312348561451622186332762674337029083657109240287664269345539515593670572709351565754834282056942792283041495005217615618717111729214374010756922308916425939518781623352857905477523907/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904",
      "-543864793312348561451622186332762674337029083657109240287664269345539515593670572709351565754834282056942792283041495005217615618637309699182092343779267812914499547237198762002798179049347523/19136262932255243894327540630475154705164967900866663911068029494595001430924024396931296128159696131577158553613765316960850876967683885097823130383956161858642094270647956721192399556036699204091904"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2781399947877132407239658016857539768644774525750172102484264848078866677418158355667630770643422563966016298535047177270732990846753676688057648961756297050911677235516553101426497504602964173/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-2781399947877132407239658016857539768644774525750172102484264848078866677418158355667630770643422563966016298535047177270732990845223846087975026545157636563115966217804213703733112114524930253/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2760961157831464102251353602529134807618851262371828605951915625469588375624324412978362075886518534261439350531451427714076146157579891835981039107229659639464648703339072950831134509689390691/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-2760961157831464102251353602529134807618851262371828605951915625469588375624324412978362075886518534261439350531451427714076146143300918504246372187200910226606341272639893745803044232793081443/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2757299835798607003763585328105590343682200076886782761101732463562584475517255743524426319336288185916517237101896193502539514695860610273408563969438464027435386393176286833601043017104188467/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "2757299835798607003763585328105590343682200076886782761101732463562584475517255743524426319336288185916517237101896193502539514712305329989745984647277424245674162397344210177330872358878929971/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "2942031560666341710249621681748770372658289312394541364266201306308882040206368135923185146277842747240794085225012353177292947602971298390816568245623482880724748680083434938275358259262975335/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "2942031560666341710249621681748770372658289312394541364266201306308882040206368135923185146277842747240794085225012353177292947621945976352161926365472785842007333493291160568692391451683646823/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "1841844405176447122012930807870692197903882160222433620276995921815812914306474673810317468103435712752079659230612660610909625211993791492596369112990593402255949122641519459687143383673050911/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "1841844405176447122012930807870692197903882160222433620276995921815812914306474673810317468103435712752079659230612660610909625233861927010228167355366788747211939172702090155834594724839397151/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "1754676905740339004693242235215394155281927793365613116137436081287301806271313247245870095107310064782154753953348542132933400324562037237046945052569990206601777767687779822725413710140387343/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "1754676905740339004693242235215394155281927793365613116137436081287301806271313247245870095107310064782154753953348542132933400375814583155809370800353895547717291636431332068901504671867580431/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "2544030458201534542789159008900314522755754502716032494165350016629259710197439451797711254871558334982545848935236883943321249853089466257395525923337210812274800507202073087404328667274837257/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "2544030458201534542789159008900314522755754502716032494165350016629259710197439451797711254871558334982545848935236883943321250095661274528205841808192752405610709016727735547700969843817217289/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "4318373724048118668607897142481117811397645512112593177748500582984886612470096634805673056601409958734339478855956971646971464776951959195141485240121983027949180035945403882068109339535479075/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "4318373724048118668607897142481117811397645512112593177748500582984886612470096634805673056601409958734339478855956971646971467087405250859601641142683917690827531220791152006784863203601813795/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2036835678344304759464246720873256232765254472236244665478473485613152051725910320837628540411353043413899121703719745447644523037806013156918329386568488137711932481052629503717893001950203929/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-2036835678344304759464246720873256232765254472236244665478473485613152051725910320837628540411353043413899121703719745447644517432915380291468124248260799638226550732913680890558268919516696601/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3715034412573410008764285373824240390967568672076232901590104619119615589223750539409873745663375722125001734024566988466778844994861293609321170168183110943209252461231692936312342273950848301/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "-3715034412573410008764285373824240390967568672076232901590104619119615589223750539409873745663375722125001734024566988466778838199459431136407295716172414791810823780631578084124055713025463597/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2690132923171834799771130941449499674750679388592192089876088710383938191950502830904255041326856583256540223225901018911292079728586647410712248792788427778343309456290850440698520845239407599/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-2690132923171834799771130941449499674750679388592192089876088710383938191950502830904255041326856583256540223225901018911292071503713023712677691220788716216603655246197695955159027371878863855/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2872295967070999829292368565924064309455183077749050123111935097507020185140429493389922020324070931826800177316676900341446983373525193918984061938796516529615060955708470947494239274144792641/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-2872295967070999829292368565924064309455183077749050123111935097507020185140429493389922020324070931826800177316676900341446963480529354481112856690796279713544574245690420966063515911831060545/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1211966843457678854076947827899214652921161517043714600768023053256024267693903079569276046506213102309143508495618160784558230263048509042960330250606380900122519556508373923150980609584915447/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-1211966843457678854076947827899214652921161517043714600768023053256024267693903079569276046506213102309143508495618160784558206727314143693691795949060917764055755406404387540143714871826179063/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2997564649362221449232694784571294552711540529848353522870713478819646657847525537529301918813537581416106941866412972297943733976027894318237953255221203512020674671195188576437472613232338035/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "-2997564649362221449232694784571294552711540529848353522870713478819646657847525537529301918813537581416106941866412972297943513874883779697783838504045826683126241313421530158065552112640386163/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1348708955258235885149360223094739211534515499726796770278161812983025630119250028936154115601008675727257939927407998867448456450439052649821361304659864734933996343038349958375144868067557103/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-1348708955258235885149360223094739211534515499726796770278161812983025630119250028936154115601008675727257939927407998867447448869671525581740572755078047004790726181110758912711424599989042927/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "1588401285684626794412837324469660149843562120241468540760059816066992987585949200270524969022824065064563654461826821851348356495933835797262396610204433126864026660040832266849663058709963791/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "1588401285684626794412837324469660149843562120241468540760059816066992987585949200270524969022824065064563654461826821851349496204514534907348667740219636535815959289922730132974829875829793807/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "1661284337000887316948299885544046752171360558387882394195289480700864271222886992773301018662993289311819198291696123124869075606679891039071655983322694898671339587938551001344228174936185147/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "1661284337000887316948299885544046752171360558387882394195289480700864271222886992773301018662993289311819198291696123124870365853181223694393242098284785661704370920541417973638984582583064891/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "1054032505928495900496892710449656944198365542623142545066316233821636554785856295280078576682961357880543097106931075503818422981469627480658949188899922334920914684025928787625173786458008415/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "1054032505928495900496892710449656944198365542623142545066316233821636554785856295280078576682961357880543097106931075503819878506543175614687316571047628569523948793845713224839961072743164767/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "520171380667489176190670174106069228334121549337023628400483568165845339645097403724587795657759122052373458042181312621463874879954288991327023046637968616489556747720116579846846517079300395/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "520171380667489176190670174106069228334121549337023628400483568165845339645097403724587795657759122052373458042181312621465546570767424116677183707922666349217996046967619486675192609995348267/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "3255535552705300212291593831378256604963782953310699158379648948740618235834322972787808954714946093143724251572878872603589353890897589755613680813975276338442461541112438310333281335107358117/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "3255535552705300212291593831378256604963782953310699158379648948740618235834322972787808954714946093143724251572878872603620195179718266594182598762213841819361396441952431913286007164364623269/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "1759495275522648623880637213374551127574005221024263328653600480285507340220559545314136610814186878391212762154431727739730906805382841752047793919279632908541626883168096462015687212683146687/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "1759495275522648623880637213374551127574005221024263328653600480285507340220559545314136610814186878391212762154431727739802812911066354868931568850062838601853706947694944427780023095806834111/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "445442516448298744524845608138814171936479280185306528933108532697941163645747468127149213406496636136937463393482669342212954549638223761894507749829930230615220939331503545080621619580298667/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "445442516448298744524845608138814171936479280185306528933108532697941163645747468127149213406496636136937463393482669344918908734707756894846126823117410980466074699341931704595851628233418155/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3144220677314440153979975255320825681733985662550917550241142549250520361565966993419542423039415726644926571724172033546692091868548162874913489498076762868082950062938451969259772210345593161/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-3144220677314440153979975255320825681733985662550917550241142549250520361565966993419542423039415726644926571724172033545895859972099561001200028043889886109946147983821047979060885062991923529/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1367421211780972189008875764858976487618477133184598439751937820337490323362006306340376831369360851262777017843580840663905418736682947944575667713580319080072219244046343072955150299841691923/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-1367421211780972189008875764858976487618477133184598439751937820337490323362006306340376831369360851262777017843580840663435605945394917717412831875617987060619329837253402423720246319644410131/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1635335281011640021007832127806651891168697170249880197461772987122568355444416764590637200821031039098074570522768875403312157903035045918760720578958324412261912162255932864517274700609167647/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-1635335281011640021007832127806651891168697170249880197461772987122568355444416764590637200821031039098074570522768875402215745590535458007258903157541824008241490522451981595109805034040926495/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-391374107860759757366129312239157536678118077741154912880198736811791968630432614248827885622755449290541314476373207156664231727214232555724453693527007765980318248465517149814335166263722033/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "-391374107860759757366129312239157536678118077741154912880198736811791968630432614248827885622755449290541314476373207156029567050910005675199097842511687701612925750113776225367672563745292337/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "-37549928022427783472292852733925397969275173999690718530090257153206673798004215217442045421186920096422255333787242122651622508333680124299256181812217019191439848542606129071757628985205963/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976",
      "-37549928022427783472292852733925397969275173999690718530090257153206673798004215217442045421186920096422255333787242122469918082052946322373065577611184446311379683106614229119415558440903883/4784065733063810973581885157618788676291241975216665977767007373648750357731006099232824032039924032894289638403441329240212719241920971274455782595989040464660523567661989180298099889009174801022976"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2559467854840244644728204256153386134362342000494145860633478709577085466288827461193295895165735221208530885630595476917114787662111173548930803272062273321752643956537130440821299353657679853/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-2559467854840244644728204256153386134362342000494145860633478709577085466288827461193295895165735221208530885630595476864508488083756704184743867944213250525824627204474919618181034176078553069/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2653093890784597705548232214800043411066050129289128676740733199621832068709938223705105653339388420412648060255673204428843451335122654438355778931895568224878329213656422512366899765903901297/78382132970517478991165606422426233672355708521949855379734648809861125861064803929830588940942115354940041435601982738271645192059633193360683542052684438972998018132574030730004068581526319939960438784",
      "-2653093890784597705548232214800043411066050129289128676740733199621832068709938223705105653339388420412648060255673189296518064244487125037371115703561556222942169681484189323765327673828590193/78382132970517478991165606422426233672355708521949855379734648809861125861064803929830588940942115354940041435601982738271645192059633193360683542052684438972998018132574030730004068581526319939960438784"
    ],
    [
      "0",
      "0"
    ],
    [
      "2302743880937985068953833825748454151767729311699400965892061320407288149409475954860401699818394370962465632920243333783066098723613321428342115149539423198341857523857959274638175982178689195/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "2302743880937985068953833825748454151767729311699400965892061320407288149409475954860401699818394370962465632920243334045669685867045799083361949524249711033674813033859707508515310891890794667/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "3993083502153199618757484835983477043970453995087453276890660724148549930122358876260331573490716243558823289625308313705979486184483408248236112134026149599207395571086628738985445444625661377/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "3993083502153199618757484835983477043970453995087453276890660724148549930122358876260331573490716243558823289625308314291146167395433063639573262861212305095646008843550785457772718427341356481/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2395554834360540778827631583017882761426932268055134453729618103168400975725009934549584236288608116620302909460289380685952837987025192875223942054019885215101807540541060059598149620961402109/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "2395554834360540778827631583017882761426932268055134453729618103168400975725009934549584236288608116620302909460289381335607857378010847938550982787907311482758799622534300513155234286194679037/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "1157132322357404411972857744805532260167756167929117745236752187910368728453470591941974653211850314773426571429546779107411822042191160510214570079582827317788009413141608426100029638326521547/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "1157132322357404411972857744805532260167756167929117745236752187910368728453470591941974653211850314773426571429546779835651029338445857752164355989706102014044353647765788510308622121169751755/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "226322509711030121620723491462624414904838749714986547386821537399595215984554282551930369912816207930344321132649679969436447382953828503691277070401549632174721621343675928037746546903797311/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808",
      "226322509711030121620723491462624414904838749714986547386821537399595215984554282551930369912816207930344321132649680379044024743119423927622086311833456472711323245129520265340731145652981311/38272525864510487788655081260950309410329935801733327822136058989190002861848048793862592256319392263154317107227530633921701753935367770195646260767912323717284188541295913442384799112073398408183808"
    ],
    [
      "0",
      "0"
    ],
    [
      "4057754851399566641892063116629006311991922502636582111864792230649804811408012450717219582221677705765843231802962383226357359372107345214706065347828881677597985994347106992569007954727364919/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "4057754851399566641892063116629006311991922502636582111864792230649804811408012450717219582221677705765843231802962412910393923259115472584843104161756649999760855363150592194823165369137850679/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "3095164396016176857393854846183501433445116837426673596587327318397912326372866150396420257708825121721543111083492759206699653683536829614813937626817367554542948193165319668558519625855880877/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "3095164396016176857393854846183501433445116837426673596587327318397912326372866150396420257708825121721543111083493299146054070216611103712063145613475700092749482316297053975237893306100305581/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3063743161708422202625431098495217159820182649943146711573004347132754385917640946504628651672967794854121808621189326790472635211274123173765018738406273294614380740241986821785596138664910675/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-3063743161708422202625431098495217159820182649943146711573004347132754385917640946504628651672967794854121808621189172993307413139014925223700665208849730135283182185184203774529310625315577683/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-355906529425095932908065603039967585482001516832181000154473101876857761688778731294306689814955089960558146868280543602975188307504269567176958059601365399565993825574477448979811730183150019/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-355906529425095932908065603039967585482001516832181000154473101876857761688778731294306689814955089960558146868280521746609511523681720527747347828090404217709321389881111957888765138755115459/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3554643865836432837534733235701139757593381039796397875404391389038508499919509262329109006294543756319591778958704476630351026967651025977137634371489277292534622969718069666550940357006227351/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-3554643865836432837534733235701139757593381039796397875404391389038508499919509262329109006294543756319591778958704081640133152861280022979158559272913577252470872645511429944024692236867368855/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3582762982098768734822977240363446629752475018652632436815062620122195593067691795802734908358181736851102182666952427845240186556773847888675822382638584143089584968195244473253128790854002783/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-3582762982098768734822977240363446629752475018652632436815062620122195593067691795802734908358181736851102182666951534239220638218617516550425536235385092268305307010243986002719345476314523743/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2986908707981979468137678444992972280572896879175348009128068582758464635793125910198177778152127114938185428477798439631289283702420256858154879623907278098716131145956813834653264319472505853/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-2986908707981979468137678444992972280572896879175348009128068582758464635793125910198177778152127114938185428477796439003271931599864302106607089035765620250555321721327850704216214369799803901/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1926474331698623814232941355844468754819225367178533577855109887626405589747078491307267624940583239397263643191280910345474222676849993139357290328178646947664190544294181931822912026899657633/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "-1926474331698623814232941355844468754819225367178533577855109887626405589747078491307267624940583239397263643191276414030058993157556066604371435971291423572420561463575875443144174129600279457/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2506465048509646208436246066297145395741332559742207726246594074897761532063739410272120150522942101118567646379937592531785143496793001110203625502603204780068101726744510775710202635306099701/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-2506465048509646208436246066297145395741332559742207726246594074897761532063739410272120150522942101118567646379897755194534148438882008888789900053766842397860449323649617994600927932957549557/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "83430680769859916584830573874231782591463109661067876851334065102838884820673587702035732685962607435768473804070688265367844930484360861501216674431247240036469903976736860576666853780872601/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "83430680769859916584830573874231782591463109661067876851334065102838884820673587702035732685962607435768473804073447124070077887131397846532366120183029183744738247791920734538710350771641753/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "1734736791152382650321295296252763651631583491210690463217474161858182554292795306918011756728077691525556875936722792184033507725525705581014030124806446246415622254682326419519886275908692925/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "1734736791152382650321295296252763651631583491210690463217474161858182554292795306918011756728077691525556875936771250362893447557000983352201915595327386802759564010820005472581653271464078269/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2413962435100402124544171395525463308879424796205029979127787507532252369028757134992327731764878038850112858686187844181497234717988430459739021814367694117253009814588598044550212756173750403/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "2413962435100402124544171395525463308879424796205029979127787507532252369028757134992327731764878038850112858686294086117262106406582414350018401133791643928900589049640080588913928085959606403/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "1312489881764154043814304998969768355059919818517646939298288840927995881233931441284234538717868892910543241965466979990313130456569802536220188978423375137982328776357105523313200815411055879/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "1312489881764154043814304998969768355059919818517646939298288840927995881233931441284234538717868892910543241965583326426602313513041641054231217945200229516089218886742685727558165241117035783/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "2374214292527805921996968888480814587717549701900271783116253160045744507561834097826908182021237084741946396081853412014570725751329102650410604387714954729763069794532635929465667717636339611/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "2374214292527805921996968888480814587717549701900271783116253160045744507561834097826908182021237084741946396082365474133340155039786092433645743470381114115539416552487051643346599459130226587/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "3489779898307860826219804568242818013692338391233258522051707546763235854225170798318544916982437410038449265341799389870588105494848697582460602715048458240129342035514764357638677369894514847/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "3489779898307860826219804568242818013692338391233258522051707546763235854225170798318544916982437410038449265344040085140746572732477191631645313492691422568280899678636083593375159008099872927/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "3501637998985755673989243381689392958209409053056501603382108365082295538167933963201413917382842105627578897404324702365524846132389355311259853243010872004169690269278256695632653935725560491/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "3501637998985755673989243381689392958209409053056501603382108365082295538167933963201413917382842105627578897414173320152403758083239399762763050295548736569339954216202290893947465446978011819/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "-4427523523585423418989872681626481944555763074393665878135550804519815489585110968511952936580975983856349716886988432411159915917609722776940576825862299281362817240661520417288491947856173305/39191066485258739495582803211213116836177854260974927689867324404930562930532401964915294470471057677470020717800991369135822596029816596680341771026342219486499009066287015365002034290763159969980219392",
      "-4427523523585423418989872681626481944555763074393665878135550804519815489585110968511952936580975983856349716540793698583844781022937506988746461064231451223087647034736781277273285515591489785/39191066485258739495582803211213116836177854260974927689867324404930562930532401964915294470471057677470020717800991369135822596029816596680341771026342219486499009066287015365002034290763159969980219392"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1854247218875124529886464130464170907626441950388356298815235627951593431144092617732794436043102416437036994132123647014015716272816022941555448087527851594924782044123074637346015973661513975/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-1854247218875124529886464130464170907626441950388356298815235627951593431144092617732794436043102416437036994108300465679728476488463283254905348774307077803481275107694801978091691161816701175/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3132382079648996596718239579823535297363115137613857929725525137090764436868011770793464960579348628709283359944594965286157059443096128806937802904480503312722875571312587259199892543208984115/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-3132382079648996596718239579823535297363115137613857929725525137090764436868011770793464960579348628709283359892055785271217354873448238795887487222342029935995339657046097771877497081050730035/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3804612256677924315451155607385558561289683686367947364433615304377172570932838695432611418604886394464689246426713008733503786480671687477002530209281238056276766763633936261645786956274602271/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-3804612256677924315451155607385558561289683686367947364433615304377172570932838695432611418604886394464689246310811790088288118521394467641516575952277731961406581894193309591899871383487254815/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3816738188907078225285314122391849826559974361488419857919884119795410963444468059498619363173359979216506524463680243434872177869777107631323069635868753094153639615163213714834863728452734815/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-3816738188907078225285314122391849826559974361488419857919884119795410963444468059498619363173359979216506524207130019521569896310761904205184006570300229410144349484087276228265571839248469855/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3225847427420714186201408971982966697681672824640288933509689712470910992567150672405897361719630996859110885334951521854377397745175002250379265907507038044764361440949596274160606367994183927/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-3225847427420714186201408971982966697681672824640288933509689712470910992567150672405897361719630996859110884768723988118901011748107692683425783200122969712059259410583635856272864217688539383/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2180011948880893951120350909522775534098066566429965523824702868097167839445663909474799060140102423766349099235944017995434868391590875100662009953894300845066199178668419756672791098993861245/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-2180011948880893951120350909522775534098066566429965523824702868097167839445663909474799060140102423766349097980110796838324960422676622674122171225306002688951301544448244792448252179365683837/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3542221956006707694150571558222137249010951508457555487922169274693714317415006560107747163531405680180234705078843282179038625815814988258726169659431165885280656002791117311242574272067155085/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "-3542221956006707694150571558222137249010951508457555487922169274693714317415006560107747163531405680180234694058746911565854000848065965785781981485630577895385789582458221949094870904848135309/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "3452087254011198701025296780689259024572170012904791045630992708404008484031868558509337173092580503048437728281366977694025820309147524971952649142234477577577884293973433785945702690878700339/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "3452087254011198701025296780689259024572170012904791045630992708404008484031868558509337173092580503048437776827674269564044468171053954120506071888565056059628491844897009266077688717098138419/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "781558669236858010511234895271229839257215553325595896705119020009884568333343985380955563268174934382887993575708019513294957543607299996524374483148280776041730560343885449356395746258439619/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "781558669236858010511234895271229839257215553325595896705119020009884568333343985380955563268174934382888000163572658160081025524306873933484354588435826580009698947662846618114276847974206915/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2349986095328212899240660722063199961108000983766179354391030988069102876506421049187724712784906367642363389469467640039468830018949914402897205193446214598335595029062886490671205770482915371/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "2349986095328212899240660722063199961108000983766179354391030988069102876506421049187724712784906367642363418200051656215673574723719025404815971927181955941354288371129105525434073848485746731/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "1350801300043328418703755124640893510401675752523961641777976203446700025542799412032650561099270564946972919384230123819813308020306624319083157262121085583989372074536571986487651968708868349/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "1350801300043328418703755124640893510401675752523961641777976203446700025542799412032650561099270564946972950349356909383751412595261164068340196702581424766257118506882827956549209567676954877/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2603379445090647848950470988913547047002911425640411754447652566498923346516524162849056464503975274705550721815776021483936519499936675504008914981681030478132205253184088695499514228814229579/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "2603379445090647848950470988913547047002911425640411754447652566498923346516524162849056464503975274705550855180649188599235430433879891291546904435486952432938679558447179007553767931072852043/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "4222608553267736378509201733035726061371391612258997826674072998484235787640347193176293721044139837760951209873068217715488595232840085938926759921568966620158839688311736009199431846034197745/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "4222608553267736378509201733035726061371391612258997826674072998484235787640347193176293721044139837760951782631504837403030580288625458737127780997786684155805402120420443976607747003638140145/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "2672541052712120387247779278881929485168057813946055860861725824415301941109024088202436531446365071224931179959595878981215303481280306535587062255532527614361001716492130739186402835085621127/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "2672541052712120387247779278881929485168057813946055860861725824415301941109024088202436531446365071224932398627828771629213797091790043920472927680227708682845719162146494900750678788131747719/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "421631109409860441987681037146108788180367215038096914012581109556604109668453546466146211109604493229237642405063898415327075355023738908623510352091311847935828483440568138442284723897107685/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "421631109409860441987681037146108788180367215038096914012581109556604109668453546466146211109604493229238949445860055798457451535698331910843707536003140767901326321664936208877887297731691749/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3854782463432496925789242177011472694225658783922406242272287963374573554364351299631059571033296111716394851018893330992449012104059057222097069950878087582183211995365990525681675171935316329/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-3854782463432496925789242177011472694225658783922406242272287963374573554364351299631059571033296111716372552198801127037510127271076382053789384174871232921706607899768337736645012985145485673/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1239534159682870501064918665127300873992927090861872322120426372794542313382657864564842070388319295301010208273167158937168599335075870661668609480397039924905311373277787372552824521822655193/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-1239534159682870501064918665127300873992927090861872322120426372794542313382657864564842070388319295301004222526658598037686092499931674190331772892843545490066766518589357866711693101032624857/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3503146801823943472499383622912268646669882845779537336747878016611182421914838278922506015379644254471148630933382958470994022247035631890572644936206744991141036964601240303161810271998962341/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-3503146801823943472499383622912268646669882845779537336747878016611182421914838278922506015379644254471122767581709925110954420184451591515897038696450286609897867839530753650800822860017167013/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3928702600176659385343532561962171784399876553059187823629422720937124979828313144496556606486967020293691460421136633604613455424602535990118207865195907641655919090723965646056832081483458987/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-3928702600176659385343532561962171784399876553059187823629422720937124979828313144496556606486967020293635240551350790785863745809508521138225882029687327017498598044564796493808199174738602411/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "-234229814666176810883742652107019454776861552182563992851355645643679920114748556540327998292590124450670953104245630861814090474727704265427626892463748749952137238989962508202904687441044569/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "-234229814666176810883742652107019454776861552182563992851355645643679920114748556540327998292590124450663280109927229056729589442166361466688394916430007132847425179059114153008917305150628953/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "-95075120448960328719536463352960413219725994490469054504138487907403987534621224037226940843953313753593389845532855537670956930316952913077857340545732103922366004918107768105394610784590349/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616",
      "-95075120448960328719536463352960413219725994490469054504138487907403987534621224037226940843953313753585016497195027828117527026246672637010835695841311248591501187668380821093072553919797773/76545051729020975577310162521900618820659871603466655644272117978380005723696097587725184512638784526308634214455061267843403507870735540391292521535824647434568377082591826884769598224146796816367616"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3928709767738580168827474522127233864606667185711505228738451438345935460889444419232578435417477401302145793425474049949720052897467740645388501836754992868209362718142051075364742811892728681/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "-3928709767738580168827474522127233864606667185711505228738451438345935460889444419232578435417477401300973626709714841941344193770294214950876414642920827865378209687909354986600005305438454633/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "-704912837612878475041180731420938869799677970179473055725104540246448435876873256031613028799055440131553806209083790888983867462957630626984979654374129250657376008082711146989041581599017317/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-704912837612878475041180731420938869799677970179473055725104540246448435876873256031613028799055440130278598796702344668629529416398913581584663882468566041754620856211814846175911123604523365/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "4293234908021009685322987797095918737672608953568343267657310473475239997136801772782795775451112947414987318311604471440720597960713565460341739838447950302255727321478195933172096431587692199/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "4293234908021009685322987797095918737672608953568343267657310473475239997136801772782795775451112947437084640632286878116070819713761848261593469746940424665038827884235299728946729179137281703/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "3166029602001266178436603647926907771931300524976125434032131576404369393405639825371889174260374379905194198257642794630231534094558805920974223632076838901768177247110579970292783658410016441/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "3166029602001266178436603647926907771931300524976125434032131576404369393405639825371889174260374379917126342977119853639753523748009810308804835744375239753390464585518473715923225643870420665/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "2302272549675568281731604449080728040490736559503847824032532126197521673402321253309335855380667163561785865366738573760791456209842828151414045239261063764899408176550661940977492453648801749/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "2302272549675568281731604449080728040490736559503847824032532126197521673402321253309335855380667163574531579450610601176086288588638092904515460506770297460746661427686475444927260559787466709/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "163900933769377814224357104427090498100870957602431228817714760686913199000265297931862458587999575848874527317934828079224311555159981561146806349898189510990538902250262483766579020732496629/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232",
      "163900933769377814224357104427090498100870957602431228817714760686913199000265297931862458587999575850580374986214258951912178788631560722681786496849913946575344008934897510989813419053611765/153090103458041951154620325043801237641319743206933311288544235956760011447392195175450369025277569052617268428910122535686807015741471080782585043071649294869136754165183653769539196448293593632735232"
    ],
    [
      "0",
      "0"
    ],
    [
      "633899442822119029772581147705185694709859388362781245950329338589063244157767299716832177032643498677009343883195920260502459882456629449123744784067751939855498706901110221265587822077635835/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928",
      "633899442822119029772581147705185694709859388362781245950329338589063244157767299716832177032643498691382460807764622863415572559409966048985620980465941834558533971301781026325657708934425851/612360413832167804618481300175204950565278972827733245154176943827040045789568780701801476101110276210469073715640490142747228062965884323130340172286597179476547016660734615078156785793174374530940928"
    ],
    [
      "0",
      "0"
    ],
    [
      "2092754133626497434719611433415267943560738334056660319913377914782752970689183980740191302755824800750674227337919366293330314587547420605716261358411196829306403605915367534863472346630815203/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "2092754133626497434719611433415267943560738334056660319913377914782752970689183980740191302755824800872189056896075387883797472635243699270207709689206946967301603556358869036019477019659435491/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "1390352655023331063654634948850292745085861683155443201613048387654731320292629588133989866412260633001432872852159529785658534531443836694232885961468666359522752574611109141710872073552934835/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "1390352655023331063654634948850292745085861683155443201613048387654731320292629588133989866412260633256386825953173428351074528837647928600558633399439265178769380975904070798136686497055782835/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "4416427254516347245343993929144147393872686296288464147098456162035126933636491745272458806537220170205637333973420964797709640291809160116421938543220652999045404462920763813242583421010029667/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "4416427254516347245343993929144147393872686296288464147098456162035126933636491745272458806537220174490838316499893874577555910486564325465062330624086347392788810651867951343120971565386673251/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2332546769981981943190854160740744071623150637485888702935286383075786834263352788785742124779560965976187374174583541857752887959318098345003057693763392547926829014484770179694459716292761799/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "-2332546769981981943190854160740744071623150637485888702935286383075786834263352788785742124779560956972584279995377578149828664540977944567047133170410203177187372357662693363732510760482298055/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "-4088559544082885081564059659883230853648407232857597378983636234774607554185453746469356804263710465914606969767737271894993104298056117647255760823630030830905847315149497043816152846078969309/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-4088559544082885081564059659883230853648407232857597378983636234774607554185453746469356804263710456453179029719531602919118834289516673943150860772301362017142773723477158875815972467130893789/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1548869798530495653296010339201321684546637083709513770868796090884943957046376911965573510892529157737714414944385720453080215588304359606329895221035701465519888740746071815250526940854036627/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-1548869798530495653296010339201321684546637083709513770868796090884943957046376911965573510892529152710429441397470973608734285326524305483391976737710414652637986516316080660029852519562815635/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "-909212363926442020029058390028568258026127575894124472639313547092481853822777964195297484753550160223305655382156589541521740721459129818820961043917225966562987857605136106521140445977341381/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856",
      "-909212363926442020029058390028568258026127575894124472639313547092481853822777964195297484753550154864017138349560066340443573859576272440780424955147752597058703474862834776176422652953062853/1224720827664335609236962600350409901130557945655466490308353887654080091579137561403602952202220552420938147431280980285494456125931768646260680344573194358953094033321469230156313571586348749061881856"
    ],
    [
      "0",
      "0"
    ],
    [
      "-227314226106072565505125708048804486417362865922825986821637896844693718120646726273796085142534755925667722633910918322124607006404266670966180614652909449848474997459358710027354963795323815/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464",
      "-227314226106072565505125708048804486417362865922825986821637896844693718120646726273796085142534753052849765190086365246801558014090118817964483695966674904151039222280514177130532407027772327/306180206916083902309240650087602475282639486413866622577088471913520022894784390350900738050555138105234536857820245071373614031482942161565170086143298589738273508330367307539078392896587187265470464"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1575362885627961243750659084439467279069112157847612395924310049057900581719251203293565199358062613165643830260942277885079232950438930318364817343546378151711991498736260939213351033712945657/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712",
      "-1575362885627961243750659084439467279069112157847612395924310049057900581719251203293565199358062563523989488632114660341422124570899506677849363070336534205078451956071598448904440388406225401/2449441655328671218473925200700819802261115891310932980616707775308160183158275122807205904404441104841876294862561960570988912251863537292521360689146388717906188066642938460312627143172697498123763712"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2292192122874729640746667859626535834100033194774911568505837511358029414117511224940607991043453979966660837638074460439640128260456797955055941462798862943826459022649803349671271847019799113/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "-2292192122874729640746667859626535834100033194774911568505837511358029414117511224940607991043453766216413953327072495891829958952667199612956918484470746211414118736145138990900825678466900553/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2430558281864098148429584306281740975755771497770692758381708943998537904986212590115479794610101874285987197223220469468341881016943803638669371858076098907970457701321855125365693767049266069/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-2430558281864098148429584306281740975755771497770692758381708943998537904986212590115479794610100952028186807929376779244967152631331841400662129925752823506611403933510968680171981302610772885/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1410138866190622214487541319815309276716428862702861827442954317086628180303166434329591944529296725038313080777306597649582916632270266731930045218091298154490338123168155929889602340904069377/78382132970517478991165606422426233672355708521949855379734648809861125861064803929830588940942115354940041435601982738271645192059633193360683542052684438972998018132574030730004068581526319939960438784",
      "-1410138866190622214487541319815309276716428862702861827442954317086628180303166434329591944529280896294835049979055245002032353225165661836661149768723600634752297080166016958241595767372736769/78382132970517478991165606422426233672355708521949855379734648809861125861064803929830588940942115354940041435601982738271645192059633193360683542052684438972998018132574030730004068581526319939960438784"
    ],
    [
      "0",
      "0"
    ],
    [
      "3725552426212289579490000443893399366639955811874013712050870928461815343410005375351027097122027780235914035258938702869279222988772674213528746344899678553076591285315869405868793965085648597/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "3725552426212289579490000443893399366639955811874013712050870928461815343410005375351027097122036209837867983345699418404347753506261956779210485455176972294825591044777875696194073781449451221/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "3432534464577134645263014405347637104241267878518141658709401420514866941604632872482292772787654617985821975105461305828995774167200189750977352677470887548460931387012374861051849475616798143/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "3432534464577134645263014405347637104241267878518141658709401420514866941604632872482292772787663594349437834168800878236392572822768339152659401995036758701967921837139558583563492048565827007/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "4368884871050137778450977137597322841706195608799428644245578057144607326524595039991555794834099235296779890431432077315025266907431876775438470270071430022867169152978492155574358377661993031/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "4368884871050137778450977137597322841706195608799428644245578057144607326524595039991555794834118008043761121691152885861225684525065917929289652550144243001472102880183716610207850309875404871/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "2305267651204978912446364710296553387737400989554703312641474999214818941724492934265353586257231366721150324279172623333846593375588799190711521201455934656533706183647303828060091338565007045/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "2305267651204978912446364710296553387737400989554703312641474999214818941724492934265353586257251223530107584191663141327379130581269041408470862981329168712980312473286733214256554486801544901/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "4196517537285247256599781448306692546428919383271379516776420789338888131348774610969335041787721238664834544004097489550872836720035485048696910616659159294144804278796598167755459644005510585/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "4196517537285247256599781448306692546428919383271379516776420789338888131348774610969335041787803629842627177446783490301552321208457235749439557978564686824466555860459819967353274514676084153/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "1625142982225461342526396597123104190992347472589417127678728044582432403314217986165818660577263784204453882829118622769218179946144909688443678897314201745578852242062024472531287128765515423/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "1625142982225461342526396597123104190992347472589417127678728044582432403314217986165818660577350322368501495903176659205978343393798590677561924883263761905134350667472260830591572643396077215/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "3908104292800296852102170578892321282626935690558310509450456479187914826286129693923351780223019593556521825440973969763947078668739383511853554853491259815774813291697269176434998598874421305/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "3908104292800296852102170578892321282626935690558310509450456479187914826286129693923351780223737179642405475563756949669498697649474275624798964612209925956523063800197801315016267789524785209/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "1035825752376999076251922177457570886662720226314186813031064033498759503194964789922524080220235092020125691081098084802117152511262336506673790950165267884340997205196819275596830041379954731/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "1035825752376999076251922177457570886662720226314186813031064033498759503194964789922524080221739265650592954464062301443777343695904749366190186206217009694539226332334546247906140192544120875/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3405875818039387422091915823253667143820881277521393589668576694714937536606829221283702271809299024695936739844710292297396204224765171112770029182352462256621082207762326078054729860866733787/39191066485258739495582803211213116836177854260974927689867324404930562930532401964915294470471057677470020717800991369135822596029816596680341771026342219486499009066287015365002034290763159969980219392",
      "-3405875818039387422091915823253667143820881277521393589668576694714937536606829221283702271803048623269094260786772597507140706026456549218308514749976141319283670025091475109134098052265113307/39191066485258739495582803211213116836177854260974927689867324404930562930532401964915294470471057677470020717800991369135822596029816596680341771026342219486499009066287015365002034290763159969980219392"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3956677717205609606535219529431798851183068061931181241923702517495005819986139249895031173485571743046889849089547936051144864072764364512105999714568151544332449103002689059215246417383352569/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "-3956677717205609606535219529431798851183068061931181241923702517495005819986139249895031173479002546964565069825277155969007976600640976415298883273105120087236761579490936924432688196217432313/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2738185244583181625122237827317533362142045405976974592753427981694884506108088342402542691411739851567855854013308713490422805076405285483180819695758442609083068847423228457693671182238270187/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-2738185244583181625122237827317533362142045405976974592753427981694884506108088342402542691404850620625509374770209917471152945425580094540628922400573098332111606453812602844289034323050414827/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1534484237347392162363103603423612970494085732145430065360426015262017608100108645229719554276494998151043053631289628846544710020796200249639695035091361268499474669162265196715000844124397075/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424",
      "-1534484237347392162363103603423612970494085732145430065360426015262017608100108645229719554269234599633077906969502739085177790909896984518018296364742146074350835821334080314984595024545816083/4898883310657342436947850401401639604522231782621865961233415550616320366316550245614411808808882209683752589725123921141977824503727074585042721378292777435812376133285876920625254286345394996247527424"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2972724931769638188431134385527538044891098622028623601122141127402124039207482731983765081083405669440923318961912667279937067878967814243951820129874794642143042266554772212399753179845047597/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-2972724931769638188431134385527538044891098622028623601122141127402124039207482731983765081052720996414258026479668161010255328449857935390200284705438341187727737536915185164714436965602112813/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-2508380366301442291879697133103360352475170379150867229891548676745939305805448433068143521945577679858267441267523365222632016189709527417115673614792603774189416876507321458854025703469326315/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848",
      "-2508380366301442291879697133103360352475170379150867229891548676745939305805448433068143521880615743888963359842495770963735237298145703351328174217902736688177738178578936860763705658233036779/9797766621314684873895700802803279209044463565243731922466831101232640732633100491228823617617764419367505179450247842283955649007454149170085442756585554871624752266571753841250508572690789992495054848"
    ],
    [
      "0",
      "0"
    ],
    [
      "-3555394243654280885662448237842017344461041307454995987436448428730594301553953185322505257251369465662494269044392537533373429141313925812979762692843922476105921990338426725786270004418654497/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696",
      "-3555394243654280885662448237842017344461041307454995987436448428730594301553953185322503087580943653447590194266616238126573333116536876879077589596152035827297375584573327471449323458430710049/19595533242629369747791401605606558418088927130487463844933662202465281465266200982457647235235528838735010358900495684567911298014908298340170885513171109743249504533143507682501017145381579984990109696"
    ]
  ],
  "coverage": {
    "frequency_nodes": 768,
    "triangular_pairs": 295296,
    "weighted_terms": 589824,
    "circle_panels": 2048
  },
  "theorem_bound": "44496791/25000000",
  "physical_sha256": "3077b5a8011868ff8a9200590bebb73cb41ad3ba10b09eb37860d5074c3b1653",
  "source_result_sha256": "8705a9fc85623e6d0315eaaa513629118dd16bec5f91fd6a261854f07c77a460",
  "C4_upper": "1006651833/2048"
}


==> anc/check_energy_algebra.py <==
from fractions import Fraction as F
from math import factorial, comb
from itertools import product
from pathlib import Path
from collections import defaultdict
import sys, json
sys.dont_write_bytecode=True
src=Path(sys.argv[1]).resolve()
ns={};exec(compile((src/'conditional_fourier_terms.py').read_text(),'conditional_fourier_terms.py','exec'),ns)
zero=(0,)*4
# Differentiate directly in each ordered coordinate.
def dx(poly,i):
 out=defaultdict(F)
 for (m,o,bs),c in poly.items():
  no=list(o); nb=[list(b) for b in bs];no[0]+=1;nb[i][0]+=1
  out[(m+1,tuple(no),tuple(map(tuple,nb)))]+=c
  for j,e in enumerate(o):
   if e:
    assert j<3
    no=list(o);nb=[list(b) for b in bs];no[j]-=1;no[j+1]+=1;nb[i][0]+=1
    out[(m,tuple(no),tuple(map(tuple,nb)))]+=c*e
  for j,e in enumerate(bs[i]):
   if e:
    assert j<3
    nb=[list(b) for b in bs];nb[i][j]-=1;nb[i][j+1]+=1
    out[(m,o,tuple(map(tuple,nb)))]+=c*e
 return dict(out)
def independent_gram(r):
 v=1-r;a=1+r;J={1:{0:F(1)}}
 for m in range(1,4):
  out=defaultdict(F)
  for h,c in J[m].items():
   if h:out[h-1]+=h*c
   out[h+1]-=c/v
  J[m+1]=dict(out)
 ans={}
 for m in range(1,5):
  for n in range(1,5):
   out=defaultdict(F)
   for i,ci in J[m].items():
    for j,cj in J[n].items():
     h=i+j
     for k in range(h//2+1):
      out[h-2*k]+=ci*cj*comb(h,2*k)*F(factorial(2*k),2**k*factorial(k))*(r*v/a)**k*(v/a)**(h-2*k)
   ans[m,n]={h:c for h,c in out.items() if c}
 return ans
pairs=[(p,q) for p in range(5) for q in range(5-p) if p+q]
polys={}
for p,q in pairs:
 values=[]
 for coords in product(range(4),repeat=q):
  v={(p,zero,(zero,)*4):F(1)}
  for i in coords:v=dx(v,i)
  values.append(v)
 polys[p,q]=values
checked=0
for r in [F(n,100) for n in range(81,98,2)]:
 gram=independent_gram(r)
 assert gram==ns['conditional_gram'](r)
 for p,q in pairs:
  direct=defaultdict(F)
  for poly in polys[p,q]:
   for (m,o,b),c in poly.items():
    for (n,oo,bb),cc in poly.items():
     outer=tuple(x+y for x,y in zip(o,oo))
     local=tuple(sorted(tuple(x+y for x,y in zip(bi,bbi)) for bi,bbi in zip(b,bb)))
     for h,cg in gram[m,n].items():direct[h,outer,local]+=c*cc*cg
  direct={k:v for k,v in direct.items() if v}
  assert direct==ns['energy_terms'](4,r,p,q),(r,p,q)
  checked+=1
print(json.dumps({'independent_direct_ordered_derivative_compilation':'PASS','mixed_energy_rows_compared':checked,'radius_count':9,'conditional_gram_formula':'direct_derivative_and_closed_normal_moments_agree'},indent=2))


==> anc/circle_bounds.json <==
{"panels":2048,"source_result_sha256":"b0e2646dbbad4aafb2e4923785ccfdfdc64a0364d24f7675b55c0572227c4b55","fourth_derivative_upper":[{"m":"127003329426166677971025235425622700387154994290894976814625309317204009267614011291040161730002591844674231218398423645","r":"2","e":-114},{"m":"127006704296805253001862412272841586830387313426396297210450298157194937946162824878530704827204468517015447970364977395","r":"2","e":-114},{"m":"127010501559966288173636864641066713487045750390467178032029891403753054324366774067447587865836308956264762992447447783","r":"2","e":-114},{"m":"127014722629020715501976892888864199722217816177385338196694459555671322562716073102686958402744511017107020895568721436","r":"2","e":-114},{"m":"127019363748121943651036352171545243567527826594750983743152740897880046596431632087711307274174771799590573640482429683","r":"2","e":-114},{"m":"127024423276851023653229540946865268085440890132812555121089952048943645256707480023478004718064179972816452505003121867","r":"2","e":-114},{"m":"127029899799135393809688184322600484731621396071647871835864586470110427655654767920075833127340272435952828612877150456","r":"2","e":-114},{"m":"127035789951868463018930415705640350771303793013221650144076045432399278090484481771680165581563443770215457089188188320","r":"2","e":-114},{"m":"127042093817017519167864754072363757752506144341702560384431152475823813360075958183138755044857945965787905627288065471","r":"2","e":-114},{"m":"127048810311888361913753982503886312976281645828872624876941604387522027581929201461196287773563476907204003266515116544","r":"2","e":-114},{"m":"127055938515755590188688182229375460141859248584348438718943298458312033500838887389685233642800724573521990305976878602","r":"2","e":-114},{"m":"127063475766655890971032194977022283927041060565879271129361850768871658387496878748575735713001433021462013342026663622","r":"2","e":-114},{"m":"127071423003085834071437381693694593446558010234907026045460797916726230704188770040907494209536789094515514358108143423","r":"2","e":-114},{"m":"127079778011985700481912231752468828876600350832533005371009554940424364242603687959179272535097651302024040589224764447","r":"2","e":-114},{"m":"127088541839089486839573214096624718804178422636110284541961068495827371023552016686743276329768454461753739390520273637","r":"2","e":-114},{"m":"127097713041473992442338891875231015534526833670090977373631090619262685208822080518690141113153037739503827821971722902","r":"2","e":-114},{"m":"127107292559297105802093129192969050722238046529114494022544124067752999241361164754355336849262677967215444973047444743","r":"2","e":-114},{"m":"127117279506575008491803580818949602591624876855997810311686710761859609737611830545469990946604100600241896606439917599","r":"2","e":-114},{"m":"127127671974685833019124670486140916025357615694628234932671712156593097654548892589898286036898562979191757755703970177","r":"2","e":-114},{"m":"127138473903707336278459718009939714377948658226015289532676993595637008578995467757850011673848487241301116018919932699","r":"2","e":-114},{"m":"127149684152837702522009450588582851241719373797836824774980901972024169450078069915923223796907814765814836262049816839","r":"2","e":-114},{"m":"127161303589534586293243588972855182315694601914752166666329804203144549030462275614311503713828138818657043875802764462","r":"2","e":-114},{"m":"127173333026409204821532265425594109860939579009554001256975042704062201916606018858209965532914358644704029529834459005","r":"2","e":-114},{"m":"127185770229609571934676175317146209706394484523047154466629219069967099153591694194948925447824749361566075805791205092","r":"2","e":-114},{"m":"127198623033465319676128554125200734709198875561026969524493540000545390997756299348167652299949860634455546415248692189","r":"2","e":-114},{"m":"127211889262790738066300826158018062872840629981720238534070982351760488006066464826767232558698212125089685120350416931","r":"2","e":-114},{"m":"127225599532473694617355862390015899999661583433465969854437495745827266847040317429896364595620606503091739584908990229","r":"2","e":-114},{"m":"127239777365796592977462901227010689670199824347264778040422288868225600418004496796409604742879123714204703138447929980","r":"2","e":-114},{"m":"127254410806076475528972087183047364545144640151708526508366085590997855964622672884584173052995661969361631424009940387","r":"2","e":-114},{"m":"127269485023336205479802164534145571237041784038079881543271341122621681178643585088423010406833929597007714274907806842","r":"2","e":-114},{"m":"127285015821028425258789981175401757411871911121884293333871047630277399759885435973181844778846570972696274846765785577","r":"2","e":-114},{"m":"127301000129016770698201061080494410349603794172718818562149047225867036086930860001647280981853172349005073926723274878","r":"2","e":-114},{"m":"127317415439063695879053510423967481628827185933303444623345010515741873289354216612847952111020204410748094569061007535","r":"2","e":-114},{"m":"127334276708026611619771883044858347332338486903868346698533904659804754281640494669276593856624268184860553023744732070","r":"2","e":-114},{"m":"127351581956548702316100527541532579093871123386600594582812167108090088868841925703816897731345436974490528831617312900","r":"2","e":-114},{"m":"127369329356521387883592766028747657131736672481459223907012100381215683403020487306358805532806909524308438698877225579","r":"2","e":-114},{"m":"127387517481133813328367022792204029302543277309069088576368869538602375205156537379464829844478855243500811267340176240","r":"2","e":-114},{"m":"127406148401725025231825309364749269994490767753593600940593001101632745608656176342109147272605684639841828403882871939","r":"2","e":-114},{"m":"127425222440080324147979901599446824966934968008342528928190501295936639347904909177788129281718365843395566137810047784","r":"2","e":-114},{"m":"127444740677181216336885209849618411055483677262366471764956876369755616461116155109544738875009759614458809876728654593","r":"2","e":-114},{"m":"127464816784076638722212820157704017048981018132065044887649789212376479281913924180334069863018994673315344476712806245","r":"2","e":-114},{"m":"127485474621036895963182035748647285516287996848590253723087687168835632417401871987356352886233989708610207918147403837","r":"2","e":-114},{"m":"127506566028781921239473339871040146213106794845000120442422324042306094003717728925205953839649577515904455357170835536","r":"2","e":-114},{"m":"127528088345743186231786802959463887679399225619435482373366283424981284153517643094493045230830158837876545368362716132","r":"2","e":-114},{"m":"127550041231438160153773133625457164763015172995983251644893638625980178277451079161247931768991878943571755296524953147","r":"2","e":-114},{"m":"127572425098585541814758549068616275842954766821240668605275810615406041711327403942925626420204342745439757023688937830","r":"2","e":-114},{"m":"127595240373918087082449218484117429415704418102669244248299944656514486187567442727134720759369573526827274657872964451","r":"2","e":-114},{"m":"127618485751834446683438994500103180435254477141116312971023183490610337426084905187911101274235572900816560175611131044","r":"2","e":-114},{"m":"127642169817238507730294338657378542708529869867964173245685568670780790697011176092042347883706722183008385658309753325","r":"2","e":-114},{"m":"127666290776351682107752409917963024236439186820946896152426477332712683006903439705672976971202131069036228470777220840","r":"2","e":-114},{"m":"127690855755582289269305313201194072668615475509666656326700955120562691989359670574365775984596518865651535844346709389","r":"2","e":-114},{"m":"127715890184771388546088492673831997025616397526511552349896233575352603615300051696598348659655175170113243355347331683","r":"2","e":-114},{"m":"127742074592052848545439008585074315097573256529739557029558313359073997375542485744215935562881909007338667990007484755","r":"2","e":-114},{"m":"127769112229703209215801846735643539930873176348843215672325316453936641558130410396229289880807049337385637476863309960","r":"2","e":-114},{"m":"127796688680957908106357912123025605293483866283473483877975083688808011993180091280121187192598684798229515334197662545","r":"2","e":-114},{"m":"127824778000818554400563983025461816870955193611094804381506560672545060676041592944647246531124415938700775635005765842","r":"2","e":-114},{"m":"127853349080580309194823500036559922362552647658642015820150168421371474592631907633348354425683178400008614070737884999","r":"2","e":-114},{"m":"127882383927621940295293847159833820301564322798332116135614890111354912608706004354087195188800351409812774111989156832","r":"2","e":-114},{"m":"127911884082665286263859791336174490607390852087578349559634528135283824445005322421322081225469065629087906900725706722","r":"2","e":-114},{"m":"127941835459476525245908404357328011043743359592741673170085687353849422466147061544791180811677453734503125275698712877","r":"2","e":-114},{"m":"127972240052666059688181018060246200263255068338507441217329399465693792637357555935463813957596154447355399051636135445","r":"2","e":-114},{"m":"128003205118013571469964200666770023097020371199917643319239295617852977265131174540074975466444971240442919433556212504","r":"2","e":-114},{"m":"128034653696352573691328854302319566854281107316498676809301797296289976717450213410173107172415927603434914387507046300","r":"2","e":-114},{"m":"128066545664829266259520166643256253783829501974936223852174571469051281630012686434975677089584167454619834146343857070","r":"2","e":-114},{"m":"128098872045277145825932798435381064940904847963023893497256599358550650958206774649311244945502753639826599496977769813","r":"2","e":-114},{"m":"128131643970771657464665500374291555326518227971985270651206579440806764117481970580151931675677956162575414560335237198","r":"2","e":-114},{"m":"128164855992156905198591170532520595483905146352533311775252766690985882680738918431953616140494487011916281687694178476","r":"2","e":-114},{"m":"128198509849107237381212154183401294343518885756422541792011591605680471715561839586671642595747665696572368211484168327","r":"2","e":-114},{"m":"128232606411439590292599881446795958525262013919390372335753180628324735365914211164660077074396692580652746732262522722","r":"2","e":-114},{"m":"128267140661781089019046834011139891293001199098900130794362161977770480492798303213334999593963325988825380097372027923","r":"2","e":-114},{"m":"128302114415350379538431159994421169310740001045777013443925753629920434621189959927958229126304902090750801349615007780","r":"2","e":-114},{"m":"128337520767901013917397711541099340055135602476892810893253693851550669807873814106676432654059842979466751603225002604","r":"2","e":-114},{"m":"128373364137030395275827485323948104761867680817963744133535677084508995972319699573987707680864625565948551241687878591","r":"2","e":-114},{"m":"128409644419188656861003851429500300146618784096750110937737600958496857741402027766506379846330073839128600576071552023","r":"2","e":-114},{"m":"128446358032724784749578702857270414122394779590076209390171832658303981972848951122879506642508836757111743470700835285","r":"2","e":-114},{"m":"128483512854581137778376947327880860531509845081370808457315120999549516426422431782259429686719603663499368381040652998","r":"2","e":-114},{"m":"128521108254988809135014801646690199916366703317740895980238808880938887853361884175424121735331231031689049447799928754","r":"2","e":-114},{"m":"128559142242607576785852170628254373523018692015482873182802306627678420403821511612984015397103729701081575603900094017","r":"2","e":-114},{"m":"128597622800708068147960118827834504504332142244268625730705285369882946404084834366952146816996842483482744864661359806","r":"2","e":-114},{"m":"128636536077542923022422188590743431748326995044435663014197937436640612434024654569341500839702835163329665303249958631","r":"2","e":-114},{"m":"128675897381526573929036298837148029120463383309512493797007663815301471313475996935321487104945836478381485182619039370","r":"2","e":-114},{"m":"128715691388888039111226504312614734947192495174728974828163279438110971699510422066371946414120984827072094068502938634","r":"2","e":-114},{"m":"128755921328093957153093161664378226836088407651150294197775185152134168465875133463102527044943360479636200698421221091","r":"2","e":-114},{"m":"128796577187685667028885019312964886200913339416407828701035386583710517155523982999609359059668712246576025613969838085","r":"2","e":-114},{"m":"128837660075568149038784982843794438424030742374386906646630336882928719549300795855218386217813341230676008816105494942","r":"2","e":-114},{"m":"128879161844547589396278702951046827850174875967226470841104128781454119317458861425190265677749038792268281402119085358","r":"2","e":-114},{"m":"128921076668749150521393141476965277238343107995455211368205150972882840618544469504737177144884197712766731526171074400","r":"2","e":-114},{"m":"128963414588437101331148320739908999150505062981052444586589276311461532931650135193046547545007445867456613550557567497","r":"2","e":-114},{"m":"129006169556136881325194816213786334765339907519620517772072460876359398958372361377020112925512851643785288215837748732","r":"2","e":-114},{"m":"129049340414716589477196201920665065440959112000192757340819196556556823567112882797959237075429380288830899355359130046","r":"2","e":-114},{"m":"129092927488389312549213785259653524331306022879291696881916079128916165499365061701545342562060624730218172154940908984","r":"2","e":-114},{"m":"129136923380546502396645072588610033466697422122791044271204987096718614511537162894918635347094632370379279634630900813","r":"2","e":-114},{"m":"129181333785510302614159084327922501423750723800292195715528084179042797903497235421528491896027522762399596245850870204","r":"2","e":-114},{"m":"129226149947155694102090147091219171362103028483822154204818847072589020432688444320758839786779840942521848517636719503","r":"2","e":-114},{"m":"129271374557025623812192639514190129606242970257949516166613083988413405216486312495974352038343248256946162810719295130","r":"2","e":-114},{"m":"129317005304710048029085558220531026960953252117586833077268918144856282712582085024591059219109917567183034479883895200","r":"2","e":-114},{"m":"129363046769179406438932606213787270373612731472735482435189096344730654844870600806362139810079258540608580485542449774","r":"2","e":-114},{"m":"129409535127257510723122634859360243789776439969574219760184320753662190097634596266138715868695810556691759992526553222","r":"2","e":-114},{"m":"129456546305768522228035941345326503343559696462855746897238234678339597610115241663944180511642483201756787718248135642","r":"2","e":-114},{"m":"129503973171540790195433567020912355845035848624754318608143978598684249072767031223812679962508549976590378479763207892","r":"2","e":-114},{"m":"129551814040753712651603711033364225765009597855436456887056730851948857849932671632103742547068712006284890502304320186","r":"2","e":-114},{"m":"129600082674440555673211331825244948239152679038258617145572069091412633800666903762442794582760802114076280653443559044","r":"2","e":-114},{"m":"129648776635741221021178618433264781431093785315700095697867241547735124049201962376520222617062352279300064764457530578","r":"2","e":-114},{"m":"129697885347324397874591372732851687088990426988613129965530431352095206123120899524199179422973936745775408750347162723","r":"2","e":-114},{"m":"129747429951539469590611517473931565405519005387472703413106212078397620194708056387794995772396349782325381120115135219","r":"2","e":-114},{"m":"129797395203683074396264938228815981137417705470202897615674499033220134940007327265756445490314437992335301472857368966","r":"2","e":-114},{"m":"129847783507581299129723283021423631715147538344897162066124623867253945486716967273901013595930613082795514217596549264","r":"2","e":-114},{"m":"129898620827905897025995126316886000103491935155197183522615131463262981001746925560500671623307015223869926009257644936","r":"2","e":-114},{"m":"129949870812247833848196157257048913171274665944431752306851025085101884492003866062792538109680146001052933575633518361","r":"2","e":-114},{"m":"130001543123730206470385274030244132616802035976230058469751719151792369776909422115211979528005031931091174222331027837","r":"2","e":-114},{"m":"130053648783110224630980417428964585820673275106037068156647971807095282791514840186630950151819638468498895292520497183","r":"2","e":-114},{"m":"130106162581440995855663479149737813904502688521754907568738106454974683286810692494932176132186704455410312986147854586","r":"2","e":-114},{"m":"130159088998500309170238691358924171292292180229961006997971398209269841543765744796036448971355775812113599882852596469","r":"2","e":-114},{"m":"130212423135961547931308084912980396868209363694669807986036328965986444162733052626165223993161067606510659506302038310","r":"2","e":-114},{"m":"130266158036314703378683926683081248474533884414362684434562248003423234079782815933949931017631591909866384121892747126","r":"2","e":-114},{"m":"130320295996994854917847387369708017556474018328415384664792751988429130871837839930995828116036921891366000654185082025","r":"2","e":-114},{"m":"130374854440785792377116374496541668729017145328068910713266091718012249196977001223516511687654291111649014682391524659","r":"2","e":-114},{"m":"130429814485027332845267036432319306045444778825489698902405257521513394685745843922936965455309947701956743600993898753","r":"2","e":-114},{"m":"130485170610405411624669512250569032410615464430548225111421908013866702311600287581311468389226211202878144376261593614","r":"2","e":-114},{"m":"130540947213775018534896158831115393093403858446558426285776423889679694639068398562254999030401104380650192022412309682","r":"2","e":-114},{"m":"130597125870465525106319126918972737890943658198844033010089063173623552062592821241602575555198077512476980200030353000","r":"2","e":-114},{"m":"130653703685053071103601113088059054284651231210760336468782678729616047328558247840213207686754819117153924958170495572","r":"2","e":-114},{"m":"130710681391040102829989260963359908284556247131528771932839745292453484824907387575700054693089049202125093922717046656","r":"2","e":-114},{"m":"130768064433761110853272696034122785140640587978380345104369828591587079374389218967805506273042470363051381200808215018","r":"2","e":-114},{"m":"130825845950281612599217956607449187291155068818195685614328177065587025781579797734088436378771998200083192689805584924","r":"2","e":-114},{"m":"130884022502298355722587434446509364999786420973318443067552565431344592815295845491553780246510865569039676280020284334","r":"2","e":-114},{"m":"130942605451672512948104859349147369182269015780006017367089553033146847080520523068103702394883061055384931444063804892","r":"2","e":-114},{"m":"131001601458595762124396556647604706960247442875966029724661990305244897265021217742131233680811917567795329512516305267","r":"2","e":-114},{"m":"131060996424093348225470934554645557345665596187767972375612139428851422482762002508274639461602735697545158814677281106","r":"2","e":-114},{"m":"131120788495213118342206140069809687822479097300454289474227915471323985448019855750401592533467553887877655542102748136","r":"2","e":-114},{"m":"131181008093392745106325982824134862765706499197926276026334794409074286425651506980001757484751816553346093080761315622","r":"2","e":-114},{"m":"131241643105755958001137981068868888008313436779925493675631179296348440262348970073677325722075880894731638367226609924","r":"2","e":-114},{"m":"131302683042489349936887491701607903024368260257181838198457954411639997877544753908764923659728154927218274716233108380","r":"2","e":-114},{"m":"131364153029093631640159617798841812415848121998163145473743063861951919109360375679207657307037925578091872680903484405","r":"2","e":-114},{"m":"131426057168755837328960629718819819527879544724465368829706877682258487162777114730841570930171831808806884606719957648","r":"2","e":-114},{"m":"131488371473404570820221621669503698346265659768760662519425223855359002946407601547187378119723537340642250742001437919","r":"2","e":-114},{"m":"131551097646325775847311124867136329446464857635293001048443483610502163325255448207260945054966049011850151699500864704","r":"2","e":-114},{"m":"131614446098796829270114116952153631395055533157642650638575195827968055226258925276536736754271707058399384152373075508","r":"2","e":-114},{"m":"131678260692634369535923351972888309498837565085491012379819948203561335173342689277637977125770034978014825297461549018","r":"2","e":-114},{"m":"131742489855741580147694077967365856068417033297270221180444992483499361633313214506129721621201237908037219791260377871","r":"2","e":-114},{"m":"131807134200893712565987031847286552074366355739461343985000612269481268387351880446511498140387809640120545622096754245","r":"2","e":-114},{"m":"131872193297663099034603504163287100056414234254883437821326100274599108774932784525984477198265721572743999188152324094","r":"2","e":-114},{"m":"131937668802807531131550466429318948284842843141643667739925972333903358610710787381834357379315100373558062269958585951","r":"2","e":-114},{"m":"132003556900688425892771638277826286255380911164476623759080103089916025648892190006422939336031480333360014157692361228","r":"2","e":-114},{"m":"132069870033650124017920422703645452768731006105777499018948633919005942748406762735724381688632767927888188107618221169","r":"2","e":-114},{"m":"132136612856160771216831167867019260359641253904185194769819329376809540896858624004996804031942486847112315761215123941","r":"2","e":-114},{"m":"132203768579042683676245589237301358929381120566172969000724743845787119833271599189171318039741168411368283992629850775","r":"2","e":-114},{"m":"132271336170315972949707088696484964717034662964824735594997090301844735988644527704387381822946648233604365944968327793","r":"2","e":-114},{"m":"132339320294562474218029371583876954837281588615601566619315460325406601494091173043536907104582416084455007520887785274","r":"2","e":-114},{"m":"132407753909156347826680070810080397383485180491619781170275971379267849838411447812621127096699950907935637035199279519","r":"2","e":-114},{"m":"132476611177263358102212219885271955384959676738202004914647832076579343749253827820615007787979863468529095861554567960","r":"2","e":-114},{"m":"132545885869645296289194542784625206276847547218026692351123432050685499025357265022558703407808924322134996995855541700","r":"2","e":-114},{"m":"132615598561891508269925019792325275119496311471431176499923872123542974896534751306050090030641363244654115032164438406","r":"2","e":-114},{"m":"132685752598398345844969160992224165916348368077829646614433733242726153429753565854901168832208560171830799108864671222","r":"2","e":-114},{"m":"132756336940108423699039266792459188648019533771840782459464405960088432362454866839470088176495011296082836876520273116","r":"2","e":-114},{"m":"132827360920563517660146216857350984743261600458149289262209725451985391547820687818052336280272022997117139020615451685","r":"2","e":-114},{"m":"132898849681365353103124071790991283612690467114223802232646793472296321801858474796955431945189754631174845696021132612","r":"2","e":-114},{"m":"132970788008948087983276821235650871069552825705848884803145273354404193912139437686584251292926264614725429024763356167","r":"2","e":-114},{"m":"133043507957830408328936721141927066089514876505506630309377453872128699171299082066370309298859015376058990448860421552","r":"2","e":-114},{"m":"133116891701800443739455654209248728466923451356475258541704903525677244207777529742808297654981967742147243048705006011","r":"2","e":-114},{"m":"133190794122576266576099757617497215765383488860601577438826926464177294590799178055290424357039782934891943391025032218","r":"2","e":-114},{"m":"133265184902000658996601287024299245931440324497283252287322505149304785195678856482046913678293791651559396946787106596","r":"2","e":-114},{"m":"133340043830407941616355475092156159137460464311517226799465757097830572628961356409756176205306760496639778380095483198","r":"2","e":-114},{"m":"133415384668199770487135166791842035606443295125593843440534483532779741360858640635213654302074733995271571974612002559","r":"2","e":-114},{"m":"133491212976675728494278037374527141128250213829889441045102789019137081617597519045890925630940808720437835957214465536","r":"2","e":-114},{"m":"133567507552922616534944551213365689480845150675918762980022357488925862424599992237330905639425506625169314493704866897","r":"2","e":-114},{"m":"133644258879728472856399376002902409165093526959370407687883124217125592636705216780575105169517565222154704918047573100","r":"2","e":-114},{"m":"133721460010684981501461897583627716927342675995694340243140754047476319859708223540107178929317185832569198380659560700","r":"2","e":-114},{"m":"133799124975069399079169538473700104814523764141783236949696497199932592158565740366241420329521248664265183424873613095","r":"2","e":-114},{"m":"133877242315413643015215417635563064361349122926924463037896438024956478095963429319715594423097187957095979874965191145","r":"2","e":-114},{"m":"133955800817482050251754234504780875722795953760720309048884256354040559953925889594389510408280988326824523637014074084","r":"2","e":-114},{"m":"134034837867286373007776634517580365406567389281377005337572346732430248275940058768348678529536011122624246102717107965","r":"2","e":-114},{"m":"134114560249132979917579379553764631367249227462734182738035944767270361530043474461461553255007130620680321277420320087","r":"2","e":-114},{"m":"134194714235195895541434743655832018365436866779236531722531287074985482933542325164889386934739804777845734870478731023","r":"2","e":-114},{"m":"134275307986145684343633817413853756110856776374707415033633593785623715031589020105115616992437952844780412996457000671","r":"2","e":-114},{"m":"134356329402237384298341462786079063185203145558509838629666530113155904806321973275869096082865944935003625410102273580","r":"2","e":-114},{"m":"134437773949642923832066228538824857935690131218791454035841783645078510512655011558238850711725403814973306463346715217","r":"2","e":-114},{"m":"134519645806233449939565031540024689603461063147220895587217022587929711928075832816628752132832787252261062197691524449","r":"2","e":-114},{"m":"134601957639831871588091868163667404214252013623108222529851966337049044684401809227835433794165696328860094073187362697","r":"2","e":-114},{"m":"134684704045625338853934858717716068964786526509594256077649007008009334011192758203753279330418557147900379697301615057","r":"2","e":-114},{"m":"134767870528560215124710258136579224600183684582583192939576303182547757098814295187140384603391663502262997631007198180","r":"2","e":-114},{"m":"134851458974967603089095651752181050121398265655773231182540992851380076884365175765909369827348763629314822308861341497","r":"2","e":-114},{"m":"134935475404521772423459225355600144150109221015076095731697051449293494281089686525685320079432364798810355408292357333","r":"2","e":-114},{"m":"135019911795886655265597692596221333099232951562641536566362321891271231198924478999369552577297079741969784659346815106","r":"2","e":-114},{"m":"135104770693232564216471660502092623173449231978457371061504804417737388146320163895424746361431850512966975410575265610","r":"2","e":-114},{"m":"135190038955960393011421002236077851962356614116450829154878259369214415806187945865628168033807609927031476882734435777","r":"2","e":-114},{"m":"135275729914925754258095166505731486160329927576736614268171971609582115544681704179505381787130523717862962114459963503","r":"2","e":-114},{"m":"135361852197801097099389613789909951954775580003735453427809676794826217861665485835556536460505413652454323186845102683","r":"2","e":-114},{"m":"135448376241636470941984880245190833791982396105436055518950590406347226409989896112828326105943265646041609691769948853","r":"2","e":-114},{"m":"135535296829445249684669952744356725949599402713285571982959585835765626009752216269497019402226755457458795064452942331","r":"2","e":-114},{"m":"135622613622484335610710104365041500900027449922639511298406169449875528712521156743229517295088585627349962372036869984","r":"2","e":-114},{"m":"135710340334990571423123604481663959646087683473152568827989470763720798970259425785172092698611382187169787003251852546","r":"2","e":-114},{"m":"135798474398127667154812423113256956009347784453806150234220212781474748807384257551020794836248494406604122762195932742","r":"2","e":-114},{"m":"135886998401748462069869455387524003565848923101866764119356708354916631132873591099771946197467348276023315618334263182","r":"2","e":-114},{"m":"135975916237481354681192533268609112976882462057020182307601963009682844937867162436980174357896340530815663783173434765","r":"2","e":-114},{"m":"136065230760488914631582530531182855895180681049623527821719888803512297348561160006848365078686306559074842424099684806","r":"2","e":-114},{"m":"136154947452947357300548386262541876744087782344272734392403543633047644874264893553299841532395933483304855490713510175","r":"2","e":-114},{"m":"136245053589989063468086130013425817779319939509672600470620249237568347064582816329344522176417284366595790679197330243","r":"2","e":-114},{"m":"136335546960431040159473127785147342008644206790746764595682058639628434000450311627630427348529824069863742358825382195","r":"2","e":-114},{"m":"136426428981846900926124656944336468704911010011858356058697912607069028337471258070118742126501531437123001904744002392","r":"2","e":-114},{"m":"136517701522689163394529273823651199829496656929662286681384751767021504176705133968087354411781319963358398144635063008","r":"2","e":-114},{"m":"136609456369343702891693444673421297629164095581155347853682760527427215790450511869765547824332865057280556831909644665","r":"2","e":-114},{"m":"136701713515067364627534573378749122599328316298879736275863550505223957045443853500601805401906003589361085302760857400","r":"2","e":-114},{"m":"136794375297367164722426333514554637902729722670167984320070766452264332562660956405509867150012013971332531303437459473","r":"2","e":-114},{"m":"136887427614737755969263146307282835813232922337577440666000922105047621130145975232228665660021632123307763030193617583","r":"2","e":-114},{"m":"136980863349164348985557922832016378969670473048453991650186841767443568084006991899008151989688218929174723491621809672","r":"2","e":-114},{"m":"137074685699382268536247423882551306109178339988422015248766021859629235669235323382775101595567942670651761663475262042","r":"2","e":-114},{"m":"137168897989780174248553258593585447248152364451957461096578203600303735345024751445815774258116379615676487921105652505","r":"2","e":-114},{"m":"137263528544052899025654060399247711436164941255288191169153092462713273983406843224951670038696778695955892728284284327","r":"2","e":-114},{"m":"137358555396403969628414842558911313437522171725490101816944787038230355023482990522025030453747898914074858101646942608","r":"2","e":-114},{"m":"137453970329792593604796829299352149744269619102391379576343100431886468708932276359566796977689455143840185538154399491","r":"2","e":-114},{"m":"137549767073182681339398295297032970888402496246494822434001327087498285483259034353982872979576350536701530507878610003","r":"2","e":-114},{"m":"137645945593308321815646949699148087217713395668305998065044530842912247617358043398263705639071851957122088675693605387","r":"2","e":-114},{"m":"137742536214249492120337193032020821145964623134638741072969332699761456597647530100566998502636250127919365898969296409","r":"2","e":-114},{"m":"137839530522502035300508834320141129139700957090970038776318012600534875596634425559618356990523118520848940362811423707","r":"2","e":-114},{"m":"137936906344228966924989181364650349302766412511924526877927580461172084476359134157993036622810453906580646103200296109","r":"2","e":-114},{"m":"138034666094327642295589754863973534574077206369128691223381154201782079224807092161194787795463153709052861786518014779","r":"2","e":-114},{"m":"138132801020455663972141400081444283518382135342766574749893334357032069720565477445621036515175118020896040303382577893","r":"2","e":-114},{"m":"138231314650740614673709549970111981901219670809765896051685532874115742136261735381827288080521879682433063663294149180","r":"2","e":-114},{"m":"138330229656227108099365623355558243538516586750234188514135076452745375679116393685194364986017107531664459519406562438","r":"2","e":-114},{"m":"138429516456525791435280077035016116038595015564520216324487934621440177586228422708289382258997769970167267895614625254","r":"2","e":-114},{"m":"138529172285494069590438599545679103989258908052421829889793884333373904673564089794680033309854232269073328781018325162","r":"2","e":-114},{"m":"138629197891714128613842313059193591425139328945230531192247176939892696762347273010408384000591841766305816203413417119","r":"2","e":-114},{"m":"138729592692865952260715920825154656626159077454921921021388923475706880651059394891501883910832615221245245078206803068","r":"2","e":-114},{"m":"138830361568107255748041323990272530731702086513493237739701963746090679895957434502925853930530540602067418642261652066","r":"2","e":-114},{"m":"138931502690295905011269169310288956744679296259805770435759768553284862681278389459528189305740428546470270241970875823","r":"2","e":-114},{"m":"139033007547570353553921828343648989199548254589907229260256980925707748328889226295585133320394284125460458324974923268","r":"2","e":-114},{"m":"139134876494835851396632758744658319658577436436507042816227911249862609335058805887431568719462326983751453948827900111","r":"2","e":-114},{"m":"139237150514774891287002275226370107435820127631148812045791386169599430745859187624783941912261260576317981514582333014","r":"2","e":-114},{"m":"139339793709900825655371043482290189159496101973883196866268393748032847234891339044866324988627589664408303650025506557","r":"2","e":-114},{"m":"139442803397997132419648570854755361129661199114713244499939983030947804318150499063239007758411490821914049507338401814","r":"2","e":-114},{"m":"139546189415423765915262371334383947765980448364180855439085637677997973450806610447101429460044957224885249886628435419","r":"2","e":-114},{"m":"139649946791202814249041078703820743951838950827617775874882519349815198502237880758902359640590023520323805530405244658","r":"2","e":-114},{"m":"139754080503417935677849501646213835547970459058138197346789924743058423097342554226540537597238470852484092576834101040","r":"2","e":-114},{"m":"139858606314713880807590880311803363112415134498823199837338867040607285663829368349844659543422180003535152407504753169","r":"2","e":-114},{"m":"139963512784723848518094536371165892108887991128851438617669999424200346928901612415800585475761250228854503053027402733","r":"2","e":-114},{"m":"140068799814307748582521878654470366230276220288500744661328150658119488473520936397108933178580185300107457477170993932","r":"2","e":-114},{"m":"140174463288667207364760385663397235804809430326491292549989457771365081467358947650529354244801411473825069895707297231","r":"2","e":-114},{"m":"140280654481375151980855300144149564674386112843494358427439215351771910931838435905359796230928012304957156144408727102","r":"2","e":-114},{"m":"140387303570835550438602141008120930059101532881599124981577447374745879834616985417954979826676055843047703774541616113","r":"2","e":-114},{"m":"140494372761478256273655640602050673430919289951525770166022130705396238849750745026763152284096969946895808790510812832","r":"2","e":-114},{"m":"140601823289372380830521607567967398885488948212303053320414993581174295909402591275825561683753171500754969364467662421","r":"2","e":-114},{"m":"140709649340327285181839445221864114474774771658891695181559219116593150912338281158385650411150715381201200861156519900","r":"2","e":-114},{"m":"140817853727805349918689773229130786929053935921607316045331062208586212889243896235935120728964777027704203276408971614","r":"2","e":-114},{"m":"140926437679201195583128215367057325473243634038950252929721170813270658893682080000219678387790092786495499827264107278","r":"2","e":-114},{"m":"141035404953542708918684313461110572914181864033057453971786760595435982315621379176654729620754192279894753382872598354","r":"2","e":-114},{"m":"141144782897263949979744824623585152567717801052578395330937998023529453455445276567829527874273838465138607811367970322","r":"2","e":-114},{"m":"141254544908162170895505750536666890418124779920472671476180113342717215872009900386413441749089831323386405345462201820","r":"2","e":-114},{"m":"141364683392079738288232876320050093909598214075853674480436715747201582507103346211235792506453552035560761891914049336","r":"2","e":-114},{"m":"141475199874323471212834399049874770171254594650244883677491211972801270151580764793913924670085274013273561858496344309","r":"2","e":-114},{"m":"141586093284935974414825352666191291136021450517552312035288949199863475183167455414426599295109058898562544438476827616","r":"2","e":-114},{"m":"141697372022416066974767107267639741602715503888523677742448029030225283390387046467683168813852961002357368655036871309","r":"2","e":-114},{"m":"141809037697443421812245675312476692184944204792500379951168741337034465167824268333988451283427389313236399733888059011","r":"2","e":-114},{"m":"141921100704841363479550642539496894480245489569504268659311487925525695740005522944401725001792385435228678914760189986","r":"2","e":-114},{"m":"142033554417778587542972071912286389487848699921405490871810629722818071910444211216743279184380084803212558797247950474","r":"2","e":-114},{"m":"142146390392136592626634377623531943152566529883597900995626548384970787534411796817486219688689509457037517123033020897","r":"2","e":-114},{"m":"142259614462051516629820335580747614749507323540325313277467533866487054799131653534380682682528753596536828429536773984","r":"2","e":-114},{"m":"142373229211840203433823607621919261709022201443520675344736422378443030501172072627974675093503148922106835429087711506","r":"2","e":-114},{"m":"142487236490231621087106162824023613844128695419354173627561249986162126730470184342398715218698454163634320105966883541","r":"2","e":-114},{"m":"142601651232364446160682208568431095210059470312245129669374259903334030534534136221708927835161235616734843926488596439","r":"2","e":-114},{"m":"142716511552232561949711563673843752804799076526581988182597501655261355788450704958422592229344809845123208601226362700","r":"2","e":-114},{"m":"142831795610222466661954791629230484981883856607069759086821420167742348737154052329492332899258135764624916688298549095","r":"2","e":-114},{"m":"142947495174934470782325773186077288024913858829804307558305286641619728110413278750597183235485194220736559685947599519","r":"2","e":-114},{"m":"143063948830078607033448550557900485192943299667188602017858492618640916912919762328111565675623026895213180332469659463","r":"2","e":-114},{"m":"143180878569668299405832122946258238048119079677328283514117841097466217423165899974348358868658887762722807583802535510","r":"2","e":-114},{"m":"143298240006501546727266376431189021695061789498457734102270847937480602303759976777192813558622813726741842528429137437","r":"2","e":-114},{"m":"143416059727456545000705611917233676389281017980428226026269873095694524414664535844178401558694858308052206800434755557","r":"2","e":-114},{"m":"143534343245452554193062971757028881752427628120165526410035330228300207445524813720687652891744682862306834283614223901","r":"2","e":-114},{"m":"143653071594176841613488457736248459920314057278324168342827672076637031382270810389475079111620710181771297200105291641","r":"2","e":-114},{"m":"143772247525025582185629029310073723373314676963865835416107450776329837069867904201723139022812599856745778402456852728","r":"2","e":-114},{"m":"143891853101557909820580573247862040328967391394627694265207821653629463662911267457414690019166547346690418324682589111","r":"2","e":-114},{"m":"144011893185829642195625020303961311304814453121553283934316792108493251529576596481098029257526855519130303357393049973","r":"2","e":-114},{"m":"144132360689811243493109993003898462119560989021931634464762349166352957196022774489945268835391743829173069485412536410","r":"2","e":-114},{"m":"144253266520896759300539621799660258183013039366567297788225030901369158406254119417069546148796067347183139082994103779","r":"2","e":-114},{"m":"144374611844137552031700628004192672405670216947661216000340878740043485981580515419477282618192176645563762349298313857","r":"2","e":-114},{"m":"144496384457580891339097910749137485054200578739546138890069563659761840057172916244014855405364305422282496471867625206","r":"2","e":-114},{"m":"144618593042380432229763966080763454602355478439366982227683647623021903492638470163054530620731323547629036169099379603","r":"2","e":-114},{"m":"144741221178407282667099428092665404815623573481965605466073355139019394750265527978770868087583890805871943132638878439","r":"2","e":-114},{"m":"144864278781755446969786858392764499070170414089714791112105035205427491861041532143323473300906328408015794004702194375","r":"2","e":-114},{"m":"144987809902981751173514422747456071208485286411742594902730543036178632737543844773281363846423616546949524198947152322","r":"2","e":-114},{"m":"145112050887094144403974610940734628672726804638445782199186486971923069325199655776316118975956829208933910169555050991","r":"2","e":-114},{"m":"145236704598182044015673879928779088893160276209819759091407529014570356028474048464879363314543605004867088432172346526","r":"2","e":-114},{"m":"145361767458190875498984530608389345195660257538491324539074348582643521749090149890354427955697937978522251601131852390","r":"2","e":-114},{"m":"145487233879093533324709868515075671505639820944803964273779676815161098678467389379335460476891743933703068322011144730","r":"2","e":-114},{"m":"145613101730523978015592526916360980998922887519690881917005304328631063332893978882654400069575801888303533740503238192","r":"2","e":-114},{"m":"145739375222386527028695160541284195583654847481012766185356710575174054283186129714415701601099289350014755910623311492","r":"2","e":-114},{"m":"145866063139301185123899925481845803593784792465756735846196469269888609470164534033192400876086500643855444771687313915","r":"2","e":-114},{"m":"145993143824103246956305406297985726665143241413445309608963876851957207568384180760593642956301176566505632950690854497","r":"2","e":-114},{"m":"146120620530926011337666943082194720938182019203234939453592603976457686521346793843162851288438342774262072584479245631","r":"2","e":-114},{"m":"146248497693583001757715536183763621886329461210218382098415886435525262619489444703827241026991511620997743670639745610","r":"2","e":-114},{"m":"146376761000705714838559845535958052581354447709823866984431883896254864882424671533142743742466728896869266995528096386","r":"2","e":-114},{"m":"146505408380570667051840083796482784343638367631722453195750076594744198293923102206758585944671660544170472795400218874","r":"2","e":-114},{"m":"146634442387629464617012034163226778440574111799078146885377287049977591962090115942599766673185192393892269156991200564","r":"2","e":-114},{"m":"146763901814194720421524539995680428963417759446869005111163955334871203386561034775228162211754290951245928596076838697","r":"2","e":-114},{"m":"146893743336987506438174858282530831177739242540933489102190818745106865181224715318147441231260508050580220016406817465","r":"2","e":-114},{"m":"147023953391739031647098427399790936057908938999788523529787802911555132180769698862420085158311973853708234289997793474","r":"2","e":-114},{"m":"147154532938560946590596660326669602225181559847361022748698168403090585887931905803093368877721450241082761140530821907","r":"2","e":-114},{"m":"147285506707850043101437342691484296155797653635925057288875137765673340331181223563610855293120894138039098792739830925","r":"2","e":-114},{"m":"147416867845860577626063693604973372693396727642816828799040028112203200264925059328564625126108550026780033269942774329","r":"2","e":-114},{"m":"147548603234880643019423714096807114432910465596625491244866744667104340515283596020874047687322788070318666431200690614","r":"2","e":-114},{"m":"147680711658506009397692518729569011710554947491500034171659894536484678942425785426669669080435515147726549989039009685","r":"2","e":-114},{"m":"147813197629512197994011193010773523939274712595893273633258701695367364928957791018954593753085423062383487901010784433","r":"2","e":-114},{"m":"147946048197473024397095224993770358092232860430388485697914901194705273877029582293837172986151635080899237541391198808","r":"2","e":-114},{"m":"148079263074680568250212718207796486701375978597676986583054676869083885030269314012491117095694039250905275495129412823","r":"2","e":-114},{"m":"148212859179966619488123846553124781278576951426394642726420089246552756097173416675945993325747789282772205946981410400","r":"2","e":-114},{"m":"148346814276929829338002752948941007733233299871246515652718118877713733456398337945931521369273188103792229466245301938","r":"2","e":-114},{"m":"148481227873664841200297228250256084384319958803305120224863286946427129212436106182671255935850846781996849522981633073","r":"2","e":-114},{"m":"148616136191203697936495322768223348006674516122281312070312456775918242340413166916318768212566782638919794598025580498","r":"2","e":-114},{"m":"148751402525007544237291420240043439897466392849507913678349861215223775597869337127156384556748253633306267321807795565","r":"2","e":-114},{"m":"148887030556660728779347717852580959039911893628333500723669239425387468684807527431118124153753739949923997710049548202","r":"2","e":-114},{"m":"149023017562607717856984262060234465485892579368915076924793425838061486629366663376809208566674468837487963654436941438","r":"2","e":-114},{"m":"149159372611379114588344912579771632194040427793796313260618639698243965673553559498225183637841416141402879740538904642","r":"2","e":-114},{"m":"149296094730515310855909425486823548014310251942236450659887731299772039294669184896476281713518372443870800917360683498","r":"2","e":-114},{"m":"149433167187792887714632062282750024694162595227875132205611220049434166469502891548072868318699775816426623203242833175","r":"2","e":-114},{"m":"149570584923875852469270188971578822459260971047082488678814217881602750685498219558760866069214604073826515257599413499","r":"2","e":-114},{"m":"149708351545988832772104695955997384882042173780851005531352400614046936407989409003789109014945705231935542216506737236","r":"2","e":-114},{"m":"149846466031085816304040383295308268118918883259290929591801944502128596525925822399141393326003806827150960908064443930","r":"2","e":-114},{"m":"149984923616067759418487530195885350394826672825124403601486452318075506724251095399148544997460933732823944019562514560","r":"2","e":-114},{"m":"150123736008600488442051720615577136595021744904572858489553352659789364334093168590322818994416244198328168305099130231","r":"2","e":-114},{"m":"150262904571881203765801590537631034547306078731826599901847091002704184821031819918928496869377441464779222874116439373","r":"2","e":-114},{"m":"150402443648507165869091648153925431965094640535552932226852849587864413020410643887359051792271697032255642270979881373","r":"2","e":-114},{"m":"150542317781349005868998256078063350056962396850732518293698695308997535676500373821503674073355849061134731704459340896","r":"2","e":-114},{"m":"150682524505311084483404634801599156320000134088014085539663814475853985092318268006945275901371212723564397373001165383","r":"2","e":-114},{"m":"150823067353271232355476392545354053509348493047840599867786479138358110693232131178672982639135134519201415561585323216","r":"2","e":-114},{"m":"150963943875328353680633290095128461294816188721972645473476188099959139642821735483451264749508459419911041591432812433","r":"2","e":-114},{"m":"151105161232425634017128457076926498778764352428033572393162661538155917449863174331471757440154454586563296223131350436","r":"2","e":-114},{"m":"151246716042064656968544967302474708439586694597955888026502995782999911728052881900626352687630623448341902204147478964","r":"2","e":-114},{"m":"151388628374359290052982211130283910572125871511902627246801513866434305407247451548407475126858610778977352846554137609","r":"2","e":-114},{"m":"151530894716546765692088829748361560838945023226524261307771167307545574704903947767018517121322413107951161870633190663","r":"2","e":-114},{"m":"151673507370924157419741574538646394660475567589891034225479174908450162318369845643946351880563149389548053551788389835","r":"2","e":-114},{"m":"151816450037338799931055554757119910360213002364924196358492404569751350286414573153502064284973348641738619355609334164","r":"2","e":-114},{"m":"151959718613602820489008248707116239217825601430772438799491271617880420545378702523724134135468550168031236666462374101","r":"2","e":-114},{"m":"152103312822567091405058891836427507266912124224124850626748490705233229438215104603775161075216773107344234325934043909","r":"2","e":-114},{"m":"152247236579231853964959177332790593272598387527908054942056723028250241505359366541509523662622275679487511638579768404","r":"2","e":-114},{"m":"152391488288496071543693205045763285827577140178733151283855682817277080695361511458773709370452840113718942691944236901","r":"2","e":-114},{"m":"152536076415476325981706895030316886790589298906420269868563332919097755212024960680764778384615238699759158330513745543","r":"2","e":-114},{"m":"152681013545240684231951495390967495290408659412479951195293631098759152041456429393713827484118822936796522589229217470","r":"2","e":-114},{"m":"152826313606319876605941644411156981307077302784800325603244245797005439363645424634823709457585009976418174815782664135","r":"2","e":-114},{"m":"152971956757975456640936371595620791924738301162471161619853426273458832890497179469622383207779440001198774748567400837","r":"2","e":-114},{"m":"153117923050627978918298653487612541335119832698635097065545430915996613105231877841392002792216299206184578336280463403","r":"2","e":-114},{"m":"153264278863049621019786549203179519318686028641629908571260980420039211747674781326138628729662974907309721007795308504","r":"2","e":-114},{"m":"153411134325589452826564143417372867102554931814149420596524229101331806991241709617411280562992584678134394221431751184","r":"2","e":-114},{"m":"153558316045916947400680522569128445716984189923539998446980294766831932455003216721416951546492708944504770358790156825","r":"2","e":-114},{"m":"153705823465158230941071529691178919240951449834746907728047496777939504464227861441412594702264851619075675563776313790","r":"2","e":-114},{"m":"153853658140580106212746194560718250120305062630566365358016408115905952943675952810430012248071397883475131627595995059","r":"2","e":-114},{"m":"154001820283379302388279923718743302875169139049923852582880803122017239708537147747300269393595183484294644537416913233","r":"2","e":-114},{"m":"154150352098918231965715551203918841853478485874766108061548101371761496972253318618158978231528304694640203715643668072","r":"2","e":-114},{"m":"154299234616552314539603968701421317879805782782338243021835132491780586188534363335886353212208735782868940662954669029","r":"2","e":-114},{"m":"154448450427067237444663718424078212122169422189006736304776215669350450891035264286242406432151896630022700062876329742","r":"2","e":-114},{"m":"154597998658927159365596537351727197865631351155531367630472826274542738271937505714022232488594647408909512952453904894","r":"2","e":-114},{"m":"154747873033182396202430904981128154745941815373573858852324383578693409355758961041904326444345844242718427224602587147","r":"2","e":-114},{"m":"154898074076284168980792922669027363108008083702665593624767606744254024811008721346105875381802080338574041961113248452","r":"2","e":-114},{"m":"155048602267751985340237523429790039722665047888461920819385201771739421856547318268575441011003107866482739177904607223","r":"2","e":-114},{"m":"155199457750476826460439226108951321276853622505735566412734797673129247297197353753913256983792582694356390353957267272","r":"2","e":-114},{"m":"155350648832509720527921215249758994476648798841123135313634319562455293242780382778899942628390699524196450434883526091","r":"2","e":-114},{"m":"155502197530152867483592094450351616105025426918304990005712368955836510995165757090317872523702850446104966502153760174","r":"2","e":-114},{"m":"155654106711784569484681884095362262464962547911233236528506403046063133739740073720173815927188187946364743216861054183","r":"2","e":-114},{"m":"155806371092644547641192679320314139515435630260884709849468509346915881630411175960851971132026923044634445488975278963","r":"2","e":-114},{"m":"155958983451958369261429102224296822859498384410428126824122127575164266082158003713320526946258905234883770156902389151","r":"2","e":-114},{"m":"156111934734380710411888927686018843965196521485196188225257129242172763216137192867792898297154975058834837607612335512","r":"2","e":-114},{"m":"156265233442141827241876098257614262339689866018572253001911230285336819985379102097533126636427008743059413075643335952","r":"2","e":-114},{"m":"156418873223817678016631091156913782389784144616796876183235744540449238164870113086655019838406407360946581436643904390","r":"2","e":-114},{"m":"156572859512919988074260354190800144106120093419286467941773598014725040412994376881241001869524166094450215478730657567","r":"2","e":-114},{"m":"156727213447790284430250017260230786515981345163080534749439751025982283990800864912296673066569484981149745006331135852","r":"2","e":-114},{"m":"156881934256544808403256429102127563688769297705098491134297522354117367333559328718610891817683233174014694835557408826","r":"2","e":-114},{"m":"157037015269485349680323927086187706519793226150798599741489696486798440347376929698535534153002008471084378079009131238","r":"2","e":-114},{"m":"157192459744085676828221983294394733145424766357615796801694788130403308657330068853508288560909415516009207814403689252","r":"2","e":-114},{"m":"157348404842440271527037863587023443718221194861452394738644035966169477930198917529438362115982146071727210391548971658","r":"2","e":-114},{"m":"157504951363727598064224915485889974098942736406740674148139200628705090205428079184555143893323804974682181599606468870","r":"2","e":-114},{"m":"157661871744018088061355627854966567031284285599871051869655370171716394565089026249349176292911546025228172262989218346","r":"2","e":-114},{"m":"157819173480379030752500533210256821648270958085825227003234414830553812425716016699029241251417246685223087615256828516","r":"2","e":-114},{"m":"157976851347550184888724935321688338111321733324344826504022670029710144277777120775465914807208365612696401348855452124","r":"2","e":-114},{"m":"158134923569648596524087344276893884497395174305587981566049563251609423580263892560185836572592166978860642443383223850","r":"2","e":-114},{"m":"158293435187317142502009112281783636636216128572386614266569346467771068887001549929818675566307548949628113897296688553","r":"2","e":-114},{"m":"158452326276607510317552028374317512032973120426584030888123701005678000514914061710014880751871833212913751816737580119","r":"2","e":-114},{"m":"158611603700529389952687716320930935625428285516141302746997199180977307331935806657607130768200949388577333836977027070","r":"2","e":-114},{"m":"158771270700345100013107471775449513486029827907241694262071854168432928611348959970004084254866402763904927873175965952","r":"2","e":-114},{"m":"158931324997770724693993223167379348818948407059763387763895955666314111736635943829890352093271498602500801651539435573","r":"2","e":-114},{"m":"159091761567318418194051280534080250742079429511733186943358278895368501226146524942030861714725626046500267450994912988","r":"2","e":-114},{"m":"159252586553364269538140672241343252018738650035210395780273529637817245743284102079852213375648006608272387733918302209","r":"2","e":-114},{"m":"159413815923677201689721854100920413794141708262279845398349777453024197771386275039848777643845892496762236696100268200","r":"2","e":-114},{"m":"159575431383159405801923426609034419524641588925303177190571917852840788839493916675079255751982903595009605913090126737","r":"2","e":-114},{"m":"159737450662763265106712882519117837180082857763738651065920602471405827572497193937918785718072409414702891801620164036","r":"2","e":-114},{"m":"159899873086544467304580571620487671062316131176187986882448224598473598311105794925027276567987779331368036320550810783","r":"2","e":-114},{"m":"160062679818181507839756724415724522402544278987660827362252746235665999365387777823701887536374672288937947536750224656","r":"2","e":-114},{"m":"160225875653688176976320656432586747372495362414481935438141556555795126943277483007515843362135842623660444460252300975","r":"2","e":-114},{"m":"160389481948445695427194142066781331786794772581935074990672347616770110363521724705400205752857913896293018183730033715","r":"2","e":-114},{"m":"160553495278791119940345864708485629958726379270937524447530273023653032700243791617711250757898087256916096977526281017","r":"2","e":-114},{"m":"160718115420476337511490118893790605258054502703830147738658689524023150606006367658630084315587223774216301721807697260","r":"2","e":-114},{"m":"160883260193351209750838611545128951274501464233647173438231812577278272988240034051826085669316846399417528441604561708","r":"2","e":-114},{"m":"161048803065113829858708042741987594669624316001625705747811617996545411835292840969801065740895002958533903120175194164","r":"2","e":-114},{"m":"161214732324111291330773230072170803739849741233946349240633912941066175229514772164886019294905081783900962067326802110","r":"2","e":-114},{"m":"161381039060741983878211465324947448859396931397588029723749982626279496843346722865705374779058944181528687197317248177","r":"2","e":-114},{"m":"161547725743017967775591713745931624666886544374243138475745087755425467243293539677489100852303295660407986956826165470","r":"2","e":-114},{"m":"161750027315604569807515435362163074439268453344248957350314951192215959169281885768256637843979802872506395993647574990","r":"2","e":-114},{"m":"162002565671853634811233723267748045307192102025171821007474552122225692348054772964490696246665636676417410091299567099","r":"2","e":-114},{"m":"162255662764012254661714501065242005678508794966405548699792528328725528597984365044471869991887988470079968944765368826","r":"2","e":-114},{"m":"162509311816964314976601362908214975857375189579796916033628974525317050566010597934556844698824475020302526477812348550","r":"2","e":-114},{"m":"162763521923888188614206645495266287766154038461364107004606043974436370918001920242503435926074346206359796612772900032","r":"2","e":-114},{"m":"163018296989559789571452600289199320067966670897606995810098736731304242454301664310739741619922381406745172483320864198","r":"2","e":-114},{"m":"163273631018654150056171632891598208005193234612957345296819825937205688443352661803378036167170671033159955513072939206","r":"2","e":-114},{"m":"163529495359835095176678814995031375954313283403150149509943388902397519103426192770911707372952160997457302893799321593","r":"2","e":-114},{"m":"163785892616903887542830453189185242790309994185349674488145445930729803723670912516604740051002479204126483759378661233","r":"2","e":-114},{"m":"164042828289491543429884624818126511045495686969109284803123983307105623566748912831207071413686311634805707552283993571","r":"2","e":-114},{"m":"164300314490385293355166265901229490873174469477369942002060132299022347494531040238682622448969056857734872824555370795","r":"2","e":-114},{"m":"164558352614151614586831457286141533274121727374158082275618250308301647106290656459689967153882360619736595937843994125","r":"2","e":-114},{"m":"164816914015552624377218020722762127821953579476173291604412446591695223666942395578646431275253996111145306818579913046","r":"2","e":-114},{"m":"165075998838077435365237083766743492766550230075727856496891187138018362871565725667676001932730980880609609405930624180","r":"2","e":-114},{"m":"165335602896777141903279470281434103738861169331916478263739388768652900020263758853325435560069419451166191539348577606","r":"2","e":-114},{"m":"165595729432774373238942176789970766747911767363112528715049161900382127595335585867687926518272382856639483857821204195","r":"2","e":-114},{"m":"165856390474558161673648336780451286314721184402750814411586605058810346580662862635077604336112233335779008925454043285","r":"2","e":-114},{"m":"166117566787213946759648285274134455759641345423741266497682172180550652909443803954784108287325700267173212892807174552","r":"2","e":-114},{"m":"166379252718315451984370403583892046989353781356518787163635292049321196480259974455436362988094675504562196591149712134","r":"2","e":-114},{"m":"166641447912644736540837939745564255111611259708356516206961909810840343632923111071779504164665971426131883504071933713","r":"2","e":-114},{"m":"166904148101512966546740617010927309636594195457299311565229128130975927580591813522810398726027803288052234290688782182","r":"2","e":-114},{"m":"167167609640384597465634586513367569133382723325004154462778601395328308493697535820882132487311646877428506424845194011","r":"2","e":-114},{"m":"167431642370856974489098505447906999240641216015514054402507540436881389051470718940038587592910463755512007151503178685","r":"2","e":-114},{"m":"167696190159358302198557005707015042883545107785451035680343350234677239416293398941855321665611114179286976898753976600","r":"2","e":-114},{"m":"167961245755996971890883397320690221337898444077942670195907269969845094493819634060119273980310941153672845766978361238","r":"2","e":-114},{"m":"168226801323589839136995311866444988632295573509555061733273305736496690345724291796412515745785188777002866206025180731","r":"2","e":-114},{"m":"168492849014753647401434531167805394021532169094885813145610314293603584514527586383064644472943979984997107308264889072","r":"2","e":-114},{"m":"168759394791346417063368688904638642836657886911677086192913781353588291668340928348337013292009322651970933825541436665","r":"2","e":-114},{"m":"169026427821740198057182427564524897769977232015482501476037212931099816082727115365352300190802377351015916681712528116","r":"2","e":-114},{"m":"169293954399978867906965295495986026713181499844774012377195729592934313489728447689215346908451972844607705260668492158","r":"2","e":-114},{"m":"169561971324544542626109558269222349589235555960558287283456919553471288432319988346041008053349197470890436314390948776","r":"2","e":-114},{"m":"169830476143631682383194977679309616356142633733622533110261778958514760122155688358118110298801890908859112641428233032","r":"2","e":-114},{"m":"170099501442963303166691200790205817705787100358456542500165932772392538156619582163895237754555320255616894602891944435","r":"2","e":-114},{"m":"170369009855673414706906982082340511915353462762363190828314697394876379946681253101608134701438662439206458812199410348","r":"2","e":-114},{"m":"170639003609360765081314308300076727589897565699158070611090087026902326623069422248027417068822840111640301952122470261","r":"2","e":-114},{"m":"170909477137279195509262261132219464228898080881584276263894516904625389897545203139055497268217140378088716315047394673","r":"2","e":-114},{"m":"171180429897898069499385202842445192243200898027701536509958507628851992839682706857332937160212873739665414982272698948","r":"2","e":-114},{"m":"171451857934928839574661832213380429961024166649504287302472469310870803299455660719813655022766078407059918177121971153","r":"2","e":-114},{"m":"171723757235065611473577460697308247833967491845936288277626566066932756498338904142677585828652786344207319198519140120","r":"2","e":-114},{"m":"171996133206077063579023415251324751037923841342955000896991401225224984842151915150691569988089247283009236335515123078","r":"2","e":-114},{"m":"172268971321508412554262427121785023973267756906054437999766542708656832722378982267744252920562660793924087626487387441","r":"2","e":-114},{"m":"172542273405303816823113142163151059052768022686756907654659724584072779211302110293455768993860861743521932844687027450","r":"2","e":-114},{"m":"172816037420039044595546639384702047149054539611799310537759133345043101405358599380956286852334042993265052864839833675","r":"2","e":-114},{"m":"173090285983989060693170004190770393953569154847495306568059750534257305650794023895134499797387484549980594741784035793","r":"2","e":-114},{"m":"173365000302005121443016416995082745553957188294276740006900490787273933488706454314561228770895954992631716793858088176","r":"2","e":-114},{"m":"173640164446660421253296254303382816211674042070500799425981388874806413809605625573852815822743858220477342989332203496","r":"2","e":-114},{"m":"173915777174845132058757007006394445022751714674746434316436981920621904403638685667840021908979926486520283273259090951","r":"2","e":-114},{"m":"174191862303228581064947841693072053153547111268159759535170661223626654429364557578109554895434261771483287573280526535","r":"2","e":-114},{"m":"174468405632098378070772259477988211038151940794855035419059421339082467281827574118785346221306754619130821738958935711","r":"2","e":-114},{"m":"174745398232291219965289064793777090542896582669266364495159242920722865356936430720106768121653037236643045888751520189","r":"2","e":-114},{"m":"175022838485557982120712670627570400466915876471938949372846351274040451450203290886235120840634141370801932578156556300","r":"2","e":-114},{"m":"175300737994121825904870496349960421579918069926214828995205349240193845096357732617969462835060932069853465702392151576","r":"2","e":-114},{"m":"175579112020731167666985261129308552025762271381738754915133627332366133427086160838747647596009449276994004588685225055","r":"2","e":-114},{"m":"175857957131190464372792325542667967844373139542247910343760946710932601882319457920977181823591826865200604135975561989","r":"2","e":-114},{"m":"176137471439935661440375749472078974409228572964297490546739069139108264435701156020062034187675133782646066450099062357","r":"2","e":-114},{"m":"176417429856475886592373924656603547168478362724759578586396453394180144094749835838047581743155911751376222906228175275","r":"2","e":-114},{"m":"176697831739379523107657259617415958311518630382081245881694732163220118408419264446049466813914168221370477790896266934","r":"2","e":-114},{"m":"176978675445114741199413268811534446265209089723029002594051684139484720750437928045255564913934471584271687411857269488","r":"2","e":-114},{"m":"177259983167697420266379992564887296278964214178291310554451349760479616048219090952124299393476262376692069166769916304","r":"2","e":-114},{"m":"177541767651643931547459325068611524828703063192247141094955524069791515850081482874985311017914045773588000415472366039","r":"2","e":-114},{"m":"177823981843917643016114831715955498901759847439668610243106130394898743223413015233695417367308548631566356413845322636","r":"2","e":-114},{"m":"178106646863141663082178103287956870858696884258999477048418676070730521195748706414699698416409897809561131460252076917","r":"2","e":-114},{"m":"178389758942396920067752969198603153720404115971649327481735070946580591309255578630103555437327375763488003710828572566","r":"2","e":-114},{"m":"178673302863869999478684849478215094551982066579086803847118058072225233282472419296575888558716782093254476105812846820","r":"2","e":-114},{"m":"178957281993483332510460624567322348903514697825430341208695324488039967787668172374503532536487283864461848194860356909","r":"2","e":-114},{"m":"179241704225169241637033242982732292745995914629820815715254920877162958639456210053754715988540600571365215994905129418","r":"2","e":-114},{"m":"179526568825017247914175201085937128479310820700923535548464186329706452575266980230036788716320680267550868872857248509","r":"2","e":-114},{"m":"179811862460231942912667420183179748054035652507901372913195059641829588513091354517851090303717306676563175462342008676","r":"2","e":-114},{"m":"180097599944637323513852813231462928409931695964190305484876163283492616644220625674105498958162094806112221895672122460","r":"2","e":-114},{"m":"180383768254434706674052749073260239822899414576202706911292617084713882441325353388863413901476960867126336334341392604","r":"2","e":-114},{"m":"180670386558277153352050034664677514999973812338542407646263480530454331838462832907350030122044890291520008423072166647","r":"2","e":-114},{"m":"180957459584436709582468338930285076801559928824917664007072877482339601946297636647725538580521781009767617287015814367","r":"2","e":-114},{"m":"181244962665387482715514503953579812704717064576394217500896941206354132453475727930073817143938878548534121430498290667","r":"2","e":-114},{"m":"181532921960708558068299650685944637429234485208975390329595713027801474097224954301467487678581060989236440936365431891","r":"2","e":-114},{"m":"181821323015825638897848535623948990437391359492148182807736606885042749696022294691513531912898661540033230328252302756","r":"2","e":-114},{"m":"182110158201823849286403888045752180883313287709890463972398853064685722008060551833648653908749359904064111329734908335","r":"2","e":-114},{"m":"182399442886111153830405453962051920864255098908580033294729483632883872867207239913452519283269226954753541227256194430","r":"2","e":-114},{"m":"182689180179902475374600040924471793915003039796927392015774887132520166843308991546035404490169661752872651359318013382","r":"2","e":-114},{"m":"182979358383302323983943164757122672219585817090228849769832084927224747266289687680395841783852195272306032319892429857","r":"2","e":-114},{"m":"183269987632353390185018734071769390719471796847443919309750508707460114940496803101387724806190687206350471275703764702","r":"2","e":-114},{"m":"183561067082454466895960918428828185179437591352228448675728944842637299266403577854566746297377917757433910889058287122","r":"2","e":-114},{"m":"183852627119929663694386494308733026110350047978181255087156642320561253878255823668985469699321671219958567493600284887","r":"2","e":-114},{"m":"184144686966870860112302892492834507739833583125574744101699252997304628918495784371962122128751191435432068309207385316","r":"2","e":-114},{"m":"184437509789544872114826880151143141102486463001059868177174290633721001700842322818169921681020757144285662769306909388","r":"2","e":-114},{"m":"184730796165365210654384498790396588375995895799344012605238818169540793968584361191833481396578576216299544120667103944","r":"2","e":-114},{"m":"185024593330438246239339771944382606793428087097393932376749074523067991890535660262951383316526282879932454228267308773","r":"2","e":-114},{"m":"185318875191130902525078692672795295609470635193721711504309120232896603515545584251255035137965844254776932671653454400","r":"2","e":-114},{"m":"185613632031707974261209767955367170437180119061853214627101244028446744974824131468685876291175357785932505328061536953","r":"2","e":-114},{"m":"185908865120227711198860272958838604152436913609895821618618756209481081370881410834238178339514303842287903413362651776","r":"2","e":-114},{"m":"186204573026375565998297975892014786498908284607722394445697118798882115596176524576308759336867200644227090229709255903","r":"2","e":-114},{"m":"186500755674138416151201065097632814257840718428591988920556692708937027185407528855055463188993891505789786661980434496","r":"2","e":-114},{"m":"186797423481151384632115491273529946401612295715580030689436014878061065132179154871768877285054304783907313797925414734","r":"2","e":-114},{"m":"187094574598016924486561589105470277742576004103077697768140561315644498695404844370699980756363586187612666318185964519","r":"2","e":-114},{"m":"187392209618150892616058478281853446254348349521853090808852768981536460080901920854293958042810116233639655293020678555","r":"2","e":-114},{"m":"187690346944587455831376981475117012496391531284128908523123053344695645749567135079071086786075812658112742798389992810","r":"2","e":-114},{"m":"187988981751211222906967351790468860852416430163367409494553231937335523633055164411875310785551524953969811924562876888","r":"2","e":-114},{"m":"188288123216222839571101044039882685595839183167488122770191747127755062176762184412844872960428602722144180866052372619","r":"2","e":-114},{"m":"188587786207538408319994266577502554759741446273732254009725987205503296421479985103263055943166694244259209802734838658","r":"2","e":-114},{"m":"188887969835811125132412570736112075438621008610583927525628351898773487097255176695228722072316796802259456240441369691","r":"2","e":-114},{"m":"189188680427514036638696579697061236993144298302019061082592338243047461119400919743853006987890501766496544102554448466","r":"2","e":-114},{"m":"189489898286936624335640645457627335270112091989164691026393777525559279371429583166445278642181857772134359295871663360","r":"2","e":-114},{"m":"189791619871860445558871468924913641711086795260311258620916016921884864046368453339990258829727600370863316346213313862","r":"2","e":-114},{"m":"190093847259245334746452188103539217123599314207225735148692277681450420196973570915127575925598846630094208071294051279","r":"2","e":-114},{"m":"190396586929639816637443372418169265743103834971552256565451326249245670874226472542246347591603062545868932043496155954","r":"2","e":-114},{"m":"190699840179944208768235240321894380397926656035421820495132872659828417602871370654410468146497558951974284663095905550","r":"2","e":-114},{"m":"191003616651986709830639532271347261693395019338099178003325969073992428548911807355797567765026286600093260950424079297","r":"2","e":-114},{"m":"191307921707044062322635327340662509913827559331268308629482862271903703418735776029822110597252618836205699154799879118","r":"2","e":-114},{"m":"191613071563663515035443187489123597739580890923454018877079756428078601773280752347775891803055397920113664711779889829","r":"2","e":-114},{"m":"191918753042545215121259345223382979113104959122973929163189772374826858763644689615893047042951717340067928979885224626","r":"2","e":-114},{"m":"192224961632550470814531693093937920451416952247381477116694289893676257459589633502382727352788674631461614374481323431","r":"2","e":-114},{"m":"192531704499018846007134381801113584744806202039476468688809307260553667335706001188712069990970769555229848469262570054","r":"2","e":-114},{"m":"192839017672700416024292989069807468658352930905076974859196713225119701745412892946804250269101235273095851504281060559","r":"2","e":-114},{"m":"193146902992864598053298556111514108225622447083341065194614655255690299354310733192897816614821670689041551865179345950","r":"2","e":-114},{"m":"193455295672808074332586121256020847485423156343262272383823529959999947864956279878772816459905196998093339404661047976","r":"2","e":-114},{"m":"193764194881652164668328838773802027586551982783153886243258910087931681840756581919490553465068345607079499985684436410","r":"2","e":-114},{"m":"194073586158926766817348848705053511253423593836675607726455167716490322472593080206506919129370152722855571221823403704","r":"2","e":-114},{"m":"194383477812982257507446425818607454024189008252377536422058954018677114226233482855629334183459597628282054208165740449","r":"2","e":-114},{"m":"194693857877025417289984645332203489706277402875845458447092930711040372304188576688456809014097674120292607749541433586","r":"2","e":-114},{"m":"195005796822771656024461634395829686156277223658156082991607731655370159513029786184258304866920537993641551686896870227","r":"2","e":-114},{"m":"195319302909663449323589947140625272373536192662160481020789829301721520661232757514974387354151939228371947958949792586","r":"2","e":-114},{"m":"195633300581391603836969508728423856086053607796991529116764815598631855150864499145167924912086021568785813959089407670","r":"2","e":-114},{"m":"195947787796678274421103407186975058999610491764762122955917998030399527967109014534540256143049268975086012682784012787","r":"2","e":-114},{"m":"196262766860383457072515420025342630386714391827744801923385209871803158574895659921436500397614329318428920317066202113","r":"2","e":-114},{"m":"196578231700842622570160327327992546071006316281564915685810572464649765087337388972153315902103519058171976253945508356","r":"2","e":-114},{"m":"196894186583481601676492430307136589693836311178963950442284707407092713337098045173284036150903037791439106147903629203","r":"2","e":-114},{"m":"197210676865761201588650427881251961854840440696664030887762661803352273247872049902097696583367526017698027730411712513","r":"2","e":-114},{"m":"197527694645787844585599474200918778497522346560815938576801995230121352456668530170217116026232990682101107873751937234","r":"2","e":-114},{"m":"197845214696573562947690522677138602148982310034193574931412900236481486707571289122592594379274715382484636682516647065","r":"2","e":-114},{"m":"198163224009176262566777164928174987238970394516736135122732862082305383670587088264150528739889891146214016066882036791","r":"2","e":-114},{"m":"198481705790609126406776661104943135961262511305642005905488758249132134525323264586986356156571746535814483186791976734","r":"2","e":-114},{"m":"198800664931080759767808135716414816172967442731974034946813027416976840069020693475372905963829713754621849473089468946","r":"2","e":-114},{"m":"199120090165624779412379714121572289216133550769682515477595378099156644118558393842219523356198598340872770792913411185","r":"2","e":-114},{"m":"199439978816015765788606106652353987344985460203775114068357592057167161221981171047947511613484697854377445332789507904","r":"2","e":-114},{"m":"199760330832918810518888577965912167115094638476748358220838392156483799229915070683351399305284401693107599576059901249","r":"2","e":-114},{"m":"200081272822853608057053777818002366065584118282505031241473766765982495966652550438278714967753952756845223844175886119","r":"2","e":-114},{"m":"200402810068533226999114211958613400541460035222515488374734680976409250818354701421626285078263949102095794326998841835","r":"2","e":-114},{"m":"200724802563869829656885091503107944191103117281666098459672389034281210417825396975032222250237429812489262354571882096","r":"2","e":-114},{"m":"201047248245077994182938502529505822233332735723541180435563642493736689771683294955540664671651253360887292335381965473","r":"2","e":-114},{"m":"201370181785350364016671519548967075210743071972349531657921020442859847249417942905352084850498152616129798355486098530","r":"2","e":-114},{"m":"201693585656171178112028779467365759605676635468035169444321797421853900853131458142320131373909526452763639647410104921","r":"2","e":-114},{"m":"202017445986495705197717105560890932854619944019883918025217644638056727614314967466670249191562187190739114868167231652","r":"2","e":-114},{"m":"202341772071545787216686802761054225857955099765904899482996126671708496300722059686588599670773890153052414076030870045","r":"2","e":-114},{"m":"202666529584057792942242508393898977713996964098317809728938640759251086136841272966223853726529285275850334904465577679","r":"2","e":-114},{"m":"202991717636810671168396819073405872846512617686330423405300777057652331721646029824083484668564452441932671093525513823","r":"2","e":-114},{"m":"203317342948381464453508092738846088745896674052863370335036308397997942842102755345441932509266501016784879364809753978","r":"2","e":-114},{"m":"203643389593660327465913713894172387901503605276640612494574680627426502348445007812229327130117256676167814609952635326","r":"2","e":-114},{"m":"203969852181530752654861112591866570947308944486148718079997481205867893521052931567972228527953967835910313507548320166","r":"2","e":-114},{"m":"204296728510135064912097828912125923432490490617013393846909550478791309554809854250323530033844322902242149850117883411","r":"2","e":-114},{"m":"204624014727931364224665115777862823205511230543733696053703277760658324315076362999038879566803729937127746507088376563","r":"2","e":-114},{"m":"204951705811336771206230246205365003870496968397741607490650169543118239659010654043544067433590947507993659488822602789","r":"2","e":-114},{"m":"205279803281732627777391155906106831590542962064048897517638659369184708927774861086061579386607495515923160512977361623","r":"2","e":-114},{"m":"205608325111190921670093335114290249737577750588714391664753967973188276481520690704927963600054288828579226211697856785","r":"2","e":-114},{"m":"205937266978366228504113706452776292881899920621971506411217435405839389229676235473714211671514447113153383964369601131","r":"2","e":-114},{"m":"206266623522967387639875923091996087483571253928604671486630878769628815237285126826970803548243178380285055919138601380","r":"2","e":-114},{"m":"206596382561394683793992851848944248835204405375362187171769493091064824044185927928222977014364788520665899009359218384","r":"2","e":-114},{"m":"206926538240404689903904209558414088894710808134229924292035079886940903757734019819583930573765661201654774593396326788","r":"2","e":-114},{"m":"207257082303549975106073607795928616530580079581565479762081662487442444915810381355022429137305950277097530684180320029","r":"2","e":-114},{"m":"207588015482434276071204415212640984295072647130111362597972848912456713023110982017536935475448758520450854112330371725","r":"2","e":-114},{"m":"207919327236508152824842022846024064346416018270337936293563861962771473613926868080423523372281448329908830219731757434","r":"2","e":-114},{"m":"208251026425179428525699484679995550270283359906879013735334999714635367807789014032232354377045932392922752472228643528","r":"2","e":-114},{"m":"208583103274415887167062447353832295086357371924891559137747490856513708442156099934599867630968559569354082057359210952","r":"2","e":-114},{"m":"208915552596580905792184085946549778721695127034579864068993947920145676395084712889927702499358451954799377109837625540","r":"2","e":-114},{"m":"209248367010871821808064808089984811182098794405170312434187543582114475434289792287115468720199142984310785959764301437","r":"2","e":-114},{"m":"209581551629070186855162722493682111112241593580526215578009824236896108046510331559219809275951552028133901662720107024","r":"2","e":-114},{"m":"209915105094658123021950576180325487888422282635418011501666941216937781022991790971111451298427843834397160015303799152","r":"2","e":-114},{"m":"210249087754846390198918053807419054562947936280947117947339999283874867122796108481213403354996891115776435202969379942","r":"2","e":-114},{"m":"210583437489418328933142032439435736725347913479408042411065483064745726667403159650675211090784117419755114225296541905","r":"2","e":-114},{"m":"210918230083635483378156627446699697325373954084406800413916340318828857378949926793865359360038000688288338858658112938","r":"2","e":-114},{"m":"211253544126759930258527369331646600361111809846432815567502398429639641501220605927351993261016377672657659218558502249","r":"2","e":-114},{"m":"211589212107334823501759445574742159153778034789596125121859824022705292837027718847006223869975455033508902280134235251","r":"2","e":-114},{"m":"211925249502578576495699120021490455875508110047719572017775137568328282172287656265155702668445817157752528880073549972","r":"2","e":-114},{"m":"212261651464231138440115458513571518106522048398098180508715585138944723497331568639676761175884394855016368086029549299","r":"2","e":-114},{"m":"212598394185341831148221893644927374531715393144176851718943829709968970851616673191515713769645548244015219467485442724","r":"2","e":-114},{"m":"212935476598555215175407181496244413693736840840278197331654605005420018699327262353192203510545225700525055496569860570","r":"2","e":-114},{"m":"213272893536352874688137806193338876300565640076186229844746794032559980030918258037018950628711904696325425650416774092","r":"2","e":-114},{"m":"213610637383608331947819589596349407861869298170320745242092266279688350387205401410120095714983912611533523602287921973","r":"2","e":-114},{"m":"213948709493163064546511493754687982433987269639229473189508166899127399854079899668647644183996686802706077633085124044","r":"2","e":-114},{"m":"214287137358766531913396533711398285037112661895379979665225347250033606707266468443087366420042599952869989956700962234","r":"2","e":-114},{"m":"214625900821807071704276947814077880235276091800321709300322424322023567158408628100154330155451631318289229838052247456","r":"2","e":-114},{"m":"214964993298091879021641401225206115407012407452922585796701499116554440581693896262855750449804113928987897629983672059","r":"2","e":-114},{"m":"215304437889808116171303193573546574852403883829616142977092821568922818166188641318935282381653728719122737903651781191","r":"2","e":-114},{"m":"215644204455283640149420950433547346019910285564711302275801262129974425314155614653266905522233174185182877249905347379","r":"2","e":-114},{"m":"215984289847569446800775749113859499305467153158959546330761163074113001617721687834884426715597934561326958101746518814","r":"2","e":-114},{"m":"216324696541579613862843935308701654580303425051939851824705225709178399162865160586466440016745934762984421768785741564","r":"2","e":-114},{"m":"216665427194464235835542293970129442092793358552285066739482922413161990706080818371739789716448226598332649967566092270","r":"2","e":-114},{"m":"217006467506912694081100884981740505997619865602683808904254607960449446387840417721251094222926710663735608921924925672","r":"2","e":-114},{"m":"217347821827868570761530824783184321953504522684362694900017386753040036803547250443281195165808761198998894792288824592","r":"2","e":-114},{"m":"217689502685013057814626003527713546003533378674685785787730840230506225327192544555669011010270254366703845019807727629","r":"2","e":-114},{"m":"218046279576095312515841913416880144073589356487008477205648146659997294562120638186622590520388253717683078034679348465","r":"2","e":-114},{"m":"218598966910750442079560117892280449313143227156167642045998370665105757290489618712476548465520608385955996201438603385","r":"2","e":-114},{"m":"219152202605925966595844447764322126494132043611791348822548021010356065474991540946196639452838398028390388834764933730","r":"2","e":-114},{"m":"219706029002156622010430043431055600498193526344186994154092795910428273527235010450953557119871603440093700098183232091","r":"2","e":-114},{"m":"220260475343017379704077548277098379817079197260399908980561477065727921211455708537915750476519114036228685812977587434","r":"2","e":-114},{"m":"220815477529680995391463991037436243274042938795239562320599430366776285528753566410186880766836696286069629076811512251","r":"2","e":-114},{"m":"221371033444148828777003958862930322504996915462363500961644188056512477987075534194538801317394525636212292747899505909","r":"2","e":-114},{"m":"221927141893447847587386151809238053885488378365797293195880550386638205357565773811874579046921337944335828528712169840","r":"2","e":-114},{"m":"222483808233514019721417969717304556326847427491020161693907075905332669755231415677510285355489588153507303829301302836","r":"2","e":-114},{"m":"223041029063510724025393939613618465057403324691245463051949145101391351004142909673708141143539247370968201623477970749","r":"2","e":-114},{"m":"223598811077427030410377573678491172494727182467542037228756057637773408089539502994417627610450665257736812063872380140","r":"2","e":-114},{"m":"224157151751531261419198597157689296022439008207909961842367973676456625688304155847834055077034057103867565424038559191","r":"2","e":-114},{"m":"224716330561788003165050335585558505054588941982089062965669206913779766936196365394581879631481294029668694633401365361","r":"2","e":-114},{"m":"225276121667387584162997845557277036647686635484544117411796842373049843370564585366861134053765158499587143727196952122","r":"2","e":-114},{"m":"225836496007555337387414109096604104265563428820300172742026049507642633452019542574350532268009007229098145211120391881","r":"2","e":-114},{"m":"226397446708625923031341821702606776008902369372921792690841613293089323301416272469790075326587346827766714375176025268","r":"2","e":-114},{"m":"226958959867780672421134351775104503781759442464377385541441373608198468916061988102865858589191270925520101161346221279","r":"2","e":-114},{"m":"227521037769097055390937393310885532639207601598826852022849799019538827714753198056119996174072430298908988138680248007","r":"2","e":-114},{"m":"228083686919840603127116456999670213095426807418051613852671294911522230138096272793080707315432492865783965340526749889","r":"2","e":-114},{"m":"228646940122347405967050290253119778479545061327129377432747841538460319250784634968733395484750569748935779210767361912","r":"2","e":-114},{"m":"229210778963384735427391372856834840873022135947610019578520558938632674063432323857955326348322075353001656705241806992","r":"2","e":-114},{"m":"229775189603602211718236763406618375338017232078781730206322867057663744854121445800273060940191371077485163274652553423","r":"2","e":-114},{"m":"230340177699214515844868096291174634825722961176401663725516081064949785233439991283911535658033810241812011684895291627","r":"2","e":-114},{"m":"230905753922874641202623647887976398363698473813151410652594048252755409336428788104710497552545825953598262176333946827","r":"2","e":-114},{"m":"231471921463546253502554126363306319271146846334155132255415319720595435924480503216132163763275360877027376543075968753","r":"2","e":-114},{"m":"232038697210219565393723799566206349737215933217709780257042368714966237119946426116782034134718574719609976561872977736","r":"2","e":-114},{"m":"232606059520789321903794855490154383268443187495548377137243581618604437227114013151310023477551599645093674611419075983","r":"2","e":-114},{"m":"233174012386921661897506586278393054443043517973529678530174462220498177676054730866999175547945934578532353772289231562","r":"2","e":-114},{"m":"233742716277540536257621671535764321850774669627795369085184335231736793929563291743182388611785442183101926682740893192","r":"2","e":-114},{"m":"234312046186904987593662518625167574196860926031720575343908307039974054504228856007683333044822173242960156648128768350","r":"2","e":-114},{"m":"234882034439335407790323171498077610315642575963189661047866143446458779173660200177043035283154231495761539242825450971","r":"2","e":-114},{"m":"235452647037483408741899998364288836380515090017588140639437058959823769013456321657443923868419185074409773010265287482","r":"2","e":-114},{"m":"236023875364394238649733165710219867778912792796938640791917748375098994379526874553182384392281804967700981852420848121","r":"2","e":-114},{"m":"236595716995724982915026184331677868615024775740863565901731487202648944597958253301495029411757554358040000411299852519","r":"2","e":-114},{"m":"237168181883114330554116079178389387854571877132152012649633910777699812691225273434008803643874224477878614364300908163","r":"2","e":-114},{"m":"237741278207124997745370822517756675399917463933415131566160857022266767189447418227983842418983505612393869407142178754","r":"2","e":-114},{"m":"238315029727579159990648244146720253577142105180846916638499440101247234214404200865688426906946037593975064959964685572","r":"2","e":-114},{"m":"238889427234883429908078892196830707131172024963815036983767529610931932096911772205405341323265636784994520962999069567","r":"2","e":-114},{"m":"239464478652707671974051072916047184921507822745431804561498345701654342769504044823188623153196177893411141617779493790","r":"2","e":-114},{"m":"240040181363831156822074325497176404175752829435486415839058716018283505640632692990180926686938626125954295317106837013","r":"2","e":-114},{"m":"240616630080363796671429460769537248671437421930271873310110728040356314821099893112801812089889313598268647401684608519","r":"2","e":-114},{"m":"241193970930739480630447237184234123786047183108216556049898470319019583046852845626580875814730630189153769908977223495","r":"2","e":-114},{"m":"241772013666435221490996826133264720719453529158520563989696557015798954407179254384044443758043047906037588125379718578","r":"2","e":-114},{"m":"242350714999269987514935608232138943658256338882672537698227506212147906257756071123283720788934035089047801647137251574","r":"2","e":-114},{"m":"242930085566791134369982494409513577029047650012672211784360837595756666821016046305828092094136083635719131856188811157","r":"2","e":-114},{"m":"243510127671845437081403937556684485612868638928410570724404387421116907448152813778580961263020905569552512014756513678","r":"2","e":-114},{"m":"244090863300798298431110102592682994097071638897674464579244257858708207889762207980078292744101918666363130513860842206","r":"2","e":-114},{"m":"244672285338491385544309018665539412346526474795755950044054365623406990146479556028278245503324835381114793436313141713","r":"2","e":-114},{"m":"245254378800662864449179292435634450748571167457077626159942695224040961930488041146465981125473959847909873228679193818","r":"2","e":-114},{"m":"245837143082856880778231400594690407175459337485300310217927285382597925021280719074723968670888884692814201810143810731","r":"2","e":-114},{"m":"246420578878154545029935529865654909218404323235750654448648709705591274189375164527551384055890888186098445366809514950","r":"2","e":-114},{"m":"247004690170712318251561112450928727692106570770028691795976005046211927610183303484092452661718203541386724238731978876","r":"2","e":-114},{"m":"247589460625764120010615272582005103136842947866547818573957419581243383037756234388435940377131216991584269909098031339","r":"2","e":-114},{"m":"248174902093262296217985293114784474710898494500294838444848769175898947501549721827265275836114831618364421202317784135","r":"2","e":-114},{"m":"248761001771982316543464188818069404621490335358744324975560553919850694346124635872042517429190700066656839785836931947","r":"2","e":-114},{"m":"249347744466965896599884533443055003907836621980233366914094150927231561602615207541726047252133400831185720031083180730","r":"2","e":-114},{"m":"249935165145198256668436958663114873382648387625298880497256428339547147809621427990783584606369185506390673481252749323","r":"2","e":-114},{"m":"250523276410884653454515919611984350811272396625055726092552618177969302295404232493523658207178946204137740575187295606","r":"2","e":-114},{"m":"251112030939701629150005817165369949211872344829559500531172566334357546941098448433798594191020508403645362394230708780","r":"2","e":-114},{"m":"251701423889697829219423746093602812228247051238198916559370257951850714210541335239555368683362666882819708769748633543","r":"2","e":-114},{"m":"252291466715537834520445312965186115748615440796552707039184770357120745547628583754274328484912105229101965624479476319","r":"2","e":-114},{"m":"252882150795969220622247476451295576486028224141671762324052757684098792331566870951679424239631940967901282566252773531","r":"2","e":-114},{"m":"253473462828226097938550370925800519541434037970408238014974342814821104710269451351584281857133791784187304889884913213","r":"2","e":-114},{"m":"254065401610786667000610281624789593787066893762341755070643376587513218505507979324736270552930523666126290507984248500","r":"2","e":-114},{"m":"254657965914411406958882988443573469239756304358170877731253761828628842046809163447494698243920438109688522168173643988","r":"2","e":-114},{"m":"255251162460681614959064381098066983403785153074948096843234492200353442377728743830050632748825266453287133479755988950","r":"2","e":-114},{"m":"255844988694954950834547598116112925438852361983010938999291614483666175243412138711710849579431363170931575245338997428","r":"2","e":-114},{"m":"256439431047634535111117300742119371244552082814046602961829099985830267964631508478350949204525280440158984340187509356","r":"2","e":-114},{"m":"257034493091947537677315485846602504055485054971073299613410524993389458266895556028769177331801275395458642602558875595","r":"2","e":-114},{"m":"257630174816839564514273675196172758412591368873926944366434121981264597389792365291242133683488504405869626802890293531","r":"2","e":-114},{"m":"258226651856874195898477531265571494777461032535623559218084874484085133816533476786501481900718027279396734350189488509","r":"2","e":-114},{"m":"258823832395408177206484585934328645600293239769012254822114659255041401530176910567735478651444980548944297990766133869","r":"2","e":-114},{"m":"259421634545421828570655347133783084560092116371200538268083678133412713021128519105101466020112226641503483952663901987","r":"2","e":-114},{"m":"260020040431211280596727924140313066405663031599978973570791404269045726480732775345816912416805575370519269352432996772","r":"2","e":-114},{"m":"260619078448891949922844533423363954064550098505943435858865771805409242880993384539318715622813195318547347929102830218","r":"2","e":-114},{"m":"261218706834648783526918616047387861926826681053386016041101867294437161547633941914563651174035891804247374544061411540","r":"2","e":-114},{"m":"261818930562980539853800633984971798825463202871867004417647155437643771959906098606379732047031329045353530639073790526","r":"2","e":-114},{"m":"262419727624056073924823307465891591039109195112958373278010177211622307979835044801102960189568816403934356965182616819","r":"2","e":-114},{"m":"263021101138823369695611147632491728082028726690549308017605393793093973072841896761436789348856947009930983594242576232","r":"2","e":-114},{"m":"263623028466700452146764204006104882702115855819434751022192376608335386896539746973063519037199270507343843049851571087","r":"2","e":-114},{"m":"264225522127617011020747157837490913497946508633392703681644940418189990700499794679385171722634431024269657150148811376","r":"2","e":-114},{"m":"264828573068563003457177926278296600731062500199265304934409460180674267489047080828662289076884741314932506281754123172","r":"2","e":-114},{"m":"265432184055337843658112342174613403991836881961061673431935131085631858151511220767945706424270380447272868350699644060","r":"2","e":-114},{"m":"266036377892149091394722538023417963220630673223759706050371630540695254156516249215960280091389112962036443701054785514","r":"2","e":-114},{"m":"266641139105447706209792730555515573396489148861423108713418224774375558251917723310049080741710956109300639730460941963","r":"2","e":-114},{"m":"267246454836108559079966084635757893821110603507215389803262728527771507551615555655933192723019880697473340544123062452","r":"2","e":-114},{"m":"267852301626789861312707263482565003322406900684711343026540534610127018701509441352752732505952149632173372147520375544","r":"2","e":-114},{"m":"268458690502553339164850649727393529101220521201940496925796424752510314522548858222713215323258799077010927644665572482","r":"2","e":-114},{"m":"269065615473681088398552447156379889245083868693407398982217856267805275659930103354343049749861377299908210289446146291","r":"2","e":-114},{"m":"269673077408885972892247131089911962694407076284275682354674736179858417594907188304709142037185695337504872444140311274","r":"2","e":-114},{"m":"270281080281287425658841381206068862648828487396870430347251511175849246053397519687725852463016593767532828145956741513","r":"2","e":-114},{"m":"270889618434610489780734119244588532717460943095938584973299821446471587538888062087926204897098077899400426915097993012","r":"2","e":-114},{"m":"271498678574971393640720583540261736929972890180648736268130575472323483385109459976661527344664191714811372577010583924","r":"2","e":-114},{"m":"272108255268251601170149790595140485363083876833537456522790955114624513399311921082941076345424384544066599518317557456","r":"2","e":-114},{"m":"272718326398756558978409979150716830576471332169865361906700398267498305977662273734826193923890489663286265411228048523","r":"2","e":-114},{"m":"273328889328458276841820090591495505440038214975714565071888440011164969106871910511572795425205172573752014881650852055","r":"2","e":-114},{"m":"273939939624813579747786812658562865510629431732252600856159494163516144047476501075662683679717079654482797158720637646","r":"2","e":-114},{"m":"274551480512915257061015001151179034031899837035669809275577334110963309123055034918689349662371948197851058919996463191","r":"2","e":-114},{"m":"275163502345319033463878121894636584633166683162988272253220423410762833751258186940635855136616857924307496723462232626","r":"2","e":-114},{"m":"275776001247047720995671045985766303397726834089181927894432482894267006891748125837545035828836418443695119567173509604","r":"2","e":-114},{"m":"276388986677013570955495584487889048972498607698115892179786440993861321834265810717234144623501381121155599709726440221","r":"2","e":-114},{"m":"277003816115104952169194688127839495248808395895599170686703785544481439094810730237970877579344662173289501700189028696","r":"2","e":-114},{"m":"277619410648807303511547089876148467033984014405975690833632288973022462888047286144744765135683628417971679160099072388","r":"2","e":-114},{"m":"278235477891782052464097486479610342230451589416623281565654129545280051528912193081387957899723271648004240995275736269","r":"2","e":-114},{"m":"278852015874199806362571875432381335670365811869632208271689004893996085451934638051852721555033142023636246787375701913","r":"2","e":-114},{"m":"279469023952894536339475219180948727351492757207240143618778968062605151872288221404520958862562822833463559384941734648","r":"2","e":-114},{"m":"280086670909162293637485601129398479579521177800548613828016490200560835132022962208767432850548715670654782488364886657","r":"2","e":-114},{"m":"280704810196209051514278300504881078322661596265592992848919170939858844345108841637909263020214601904961119994415214871","r":"2","e":-114},{"m":"281323393737610418321299446724712489003188523509948148253543786084510139600420271004252134020900229116539174167966560259","r":"2","e":-114},{"m":"281942421290190192888052539365030999074874339825508599469606942952505867842356317290125927922272089657578428198819262757","r":"2","e":-114},{"m":"282561915654221479768454298849952196501562567953691723140304634528219441338283764582610993798830688514652486438146116402","r":"2","e":-114},{"m":"283181862200523400366660665554145373272464606756153160024629746961007563089844213907960871191478015310487325885938418969","r":"2","e":-114},{"m":"283802250579970222727601669393492464308038587544197682948823358020218677511423530886421036980411542797947293270819328341","r":"2","e":-114},{"m":"284423077697887560717194675004058989915788733439062563181062799656043452437757286431920616287316354792006934613996794035","r":"2","e":-114},{"m":"285044335941425207468051036416002148248060234714678158432522555713986136851717115646304977878813984434877091826933777123","r":"2","e":-114},{"m":"285666030127564533991978466598877449693302529459240944147438312823211268976062707594546539722824348468647057009856355122","r":"2","e":-114},{"m":"286288148841339691458748876563097443870157408422680519766296923232083086853363677104019431979145309444089680221684241705","r":"2","e":-114},{"m":"286910684673089476068508532619897983882366513696939322723821825650261291241811956322935290243097617837180853824224047479","r":"2","e":-114},{"m":"287533663841483937907430420664596535145813218842092514064820064478906683266580951960425531478332523448860627987786564641","r":"2","e":-114},{"m":"288157072760024931403399084128844360414299696015877227872654334714154978941508661967536528788796637447069017830404605882","r":"2","e":-114},{"m":"288780901293718689423760777592621389310695957984453252531518551569910976750232210556561212734452855950058321774494419660","r":"2","e":-114},{"m":"289405150326639916122007981027758627219218578384828174798539658905993273815580400796903143740878705561733713114378474755","r":"2","e":-114},{"m":"290029821425873846677442618501690523321853841790293278363959388484269054779190541788535704839141847632231736043280693305","r":"2","e":-114},{"m":"290654901241007414106363101222339759167023283514673153830842571322330872961664962323807481449414522608858123172747448062","r":"2","e":-114},{"m":"291280391235327995620608311378633297521128733600826828937913048885656896555066510061760509513043862006293567954923930961","r":"2","e":-114},{"m":"291906281631414448400888300058760338662932308573581666478451612252554196845887111353588457423419173913199502245049662688","r":"2","e":-114},{"m":"292532586560695877865322251830741366098747281347711090680762549289520402461997720192608619340577444621494039707834537288","r":"2","e":-114},{"m":"293159294634610385839402456395234372359485533471789958875284989825335752744036763135917482364498905834833349016235986960","r":"2","e":-114},{"m":"293786415332967086651136200870995321023209667407366053067988398294310768774147198010532509115389177659131010221826357329","r":"2","e":-114},{"m":"294413962654938292074232175712510973802921600463379438846255183801814726652297706146433284467467678387184818239419298831","r":"2","e":-114},{"m":"295041906683695531685063303382543758084573582811417397119036981230984852245102023891586923647087717293549960777940593576","r":"2","e":-114},{"m":"295670280276019655527527156780655193625075539873161692115921477793050883912354164985982686991409930798981288910152662681","r":"2","e":-114},{"m":"296299044189351867075008522493535116241820572333312115775821506939224083512230644362566057680519342176751360238638359101","r":"2","e":-114},{"m":"296928204875801740291612688893630636797784571613453116656774192023793483206609120701639554614653492620929274840000401600","r":"2","e":-114},{"m":"297557774869868880256632712174773852951627949391211480885092777116625018305903852653360937825597362009564546020171336030","r":"2","e":-114},{"m":"298187734278477332486485705867241827159644263390467395357781434919227124221939713833680496925590637280507633975590481050","r":"2","e":-114},{"m":"298818101399963141170502858157763251351612354667167494123784135019816159482615360413059272030821084947332117564643461550","r":"2","e":-114},{"m":"299448880403535786511550239192874751621783994185550709968894937906886391640302683482968083488198453664551083698573744285","r":"2","e":-114},{"m":"300080049475291517751252126892349164379183495110829565746154360984799541842535390271478963092765055795512296793442594069","r":"2","e":-114},{"m":"300711599697592234195807488495489778681822962216206197094217097070512573839740683694977842726728728138707717802457921434","r":"2","e":-114},{"m":"301343530217784497937378833883848966947422006921985638308122797558031934126807268444113320161118566251038348567486919892","r":"2","e":-114},{"m":"301975851075760462960248684693615687578740928728715862434327844749787097238219132748790164315247300374969448893960078643","r":"2","e":-114},{"m":"302608550551662599252815624307610573653502421067154671621215864075279286515099712085529730078935631628932364861073823703","r":"2","e":-114},{"m":"303241625034812937780260686296370238411523602287693513571257232367994945188483878945878392072166148897953243893539625074","r":"2","e":-114},{"m":"303875104271977279908139709946300700797010091039383690575130173584479256495276544146577698995064008642591309385567563179","r":"2","e":-114},{"m":"304508985249619254088227788616756597575892160795404297037015934981534687355930937258694626472577299693831075746894049160","r":"2","e":-114},{"m":"305143294359861676616112562741741511237173471982216296562885220311199735939964676699666813753548408752717312800071729586","r":"2","e":-114},{"m":"305778129203127286681889500018547463972570026951580422067143872797423216930617329069660033276379846175812965942023640236","r":"2","e":-114},{"m":"306413357213135928734382558053228568093251415190798315086385765661379914407143219307058905270545219890358610516960641635","r":"2","e":-114},{"m":"307048958372550183616473489388237031544647319568827888331424030138452177725054013966737505086207393664354455555891104837","r":"2","e":-114},{"m":"307684937199546162469020217200109169760607081629740791336952115700360040313888351235994852047224648934925741107050690909","r":"2","e":-114},{"m":"308321296274117244895155753556620238322888388685403915011074963330106675990531546566455759648660801203456618668874379394","r":"2","e":-114},{"m":"308958071452029296587914921115676988333844593264974215795345259842024869886247271952398811088300213526274576304089250336","r":"2","e":-114},{"m":"309595238179961620387106349339832539381658471697557678151012125042819818585964954263448139657208435701898783833577465044","r":"2","e":-114},{"m":"310232786829900976018415174195864547920718181808852116454383584472253653790183020464855308462511243061171185874772450197","r":"2","e":-114},{"m":"311102048136707722741784282046942176649466113977475818103064501149154493618699432488604512346604854599222982484960080099","r":"2","e":-114},{"m":"312229411285789914235278852681653920039051249398069687346343687753758800062110004484407475044142371580451918088556742787","r":"2","e":-114},{"m":"313357512997136483344527176970905697903620571469055211120382662826588919491955763161418747094759439949225716016011783100","r":"2","e":-114},{"m":"314486323015543080808355759263960895765517482369888601880968622594257317001673909681678451003533246480785232761508093102","r":"2","e":-114},{"m":"315615833129194195312430204188795505127954908581727348623794357262860164429403792152214073508531306715501642650401624896","r":"2","e":-114},{"m":"316746073944704801471289304090392372021457571925021374474954855332173921445552982494743715351434429885425372685065018275","r":"2","e":-114},{"m":"317877019512472831495036039246881406072584526833092411032464475032950191218745251286136801133421453481466376890461158789","r":"2","e":-114},{"m":"319008686635370221380396288626509983864997007824941294266744986169228274322923014248435234323364705131218615483553906739","r":"2","e":-114},{"m":"320141128433440236591234386563568989429592155818616681639854034647391768381114828683531283437912992085388683885013017261","r":"2","e":-114},{"m":"321274312599439691698193491258773556647424024711862850911737947283873425249697492267326995793392951572666435438688148811","r":"2","e":-114},{"m":"322408180950683185824906458143579234056781798803557150470446627340380791544300680049468058364101326459744906427006950737","r":"2","e":-114},{"m":"323542759043453621269350050983843533795356150854247142340308624760208438980480623583511554859364216750419910976209854074","r":"2","e":-114},{"m":"324678038139958521221814033162176781173626634773544787540865203368447485666461398480670897700551816816590664854872699963","r":"2","e":-114},{"m":"325814031397598789288107473845148679317880633294644846949741035078149283139540631450494981542738921121139094099305230687","r":"2","e":-114},{"m":"326950727004520572702561294028461904890383334476490505152131976599544245482441960760083394909512355311051337348433310749","r":"2","e":-114},{"m":"328088133952737467813947569691487765815674318986784922533483159513383966238483036899452080808948750480997250210891140888","r":"2","e":-114},{"m":"329226252040678401803188121407399608241548590308047695590295834807666420624340358963236375246223172464331406826338165548","r":"2","e":-114},{"m":"330365052286773802983355222770477478303490108207905540531033791260935995914935009328630119226389868780390748512203336803","r":"2","e":-114},{"m":"331504566081514078929753213321276000415820973646269070550861420746355798775674408482304355288533238281156100940378673773","r":"2","e":-114},{"m":"332644755713551517296901120997193724564195989990707638175572965104443173219006415766796742367025010270397221393421788993","r":"2","e":-114},{"m":"333785630453953454794724900598169066082754177755498330764931944221516832357976300459096453034588375298236062577821571478","r":"2","e":-114},{"m":"334927184576363032002699425110946766172762156513077230967862509583476189097376050371946453046805916942384308282024908413","r":"2","e":-114},{"m":"336069449891038040266408600025665401572556525234618630990311925696622408096152782921329806128731581257851665345757056500","r":"2","e":-114},{"m":"337212392760505760505276677369654905419442569247508771806745111482878783262644733373483326392680073950123740912806059821","r":"2","e":-114},{"m":"338356007669049132521649496699348991006802835175223657891761656635781794363067079390809211263553963555413457740806972086","r":"2","e":-114},{"m":"339500298465363980718602220512622702357865601396561527115835076358316744658951203692446351106090064117357134691438262774","r":"2","e":-114},{"m":"340645415452950307955700782150739945152616179806996918206047515100082332073231571143984460001746815634717905719302383314","r":"2","e":-114},{"m":"341791434416708505631299845213160795476245001916941330249989702356649408014523639274601897416627694730534467789297177818","r":"2","e":-114},{"m":"342938218090093933751151896797839476385383073057165443611214360037921954443604665512713231793994178130484955987679324160","r":"2","e":-114},{"m":"344085730381871409183563147150329724222774506195929357976330576822203037277713871792245494069020551484239609943778530872","r":"2","e":-114},{"m":"345233978007157735780093440737466793644277041751094881899733241583698708103255271031710566629597355476167357025945071149","r":"2","e":-114},{"m":"346383177266593516364940407400501694291033699345591874616066123581605753132040914316477029640243315623027846393945877094","r":"2","e":-114},{"m":"347534050785089462093600978044267674667954477326598504174956344607471938195464353675733245008423530320973581550000826704","r":"2","e":-114},{"m":"348685583158397306886979026697770749115529154366723826899608805853355893669954201557382521383874552994738175890552096414","r":"2","e":-114},{"m":"349837763372636350511901901774290784133828665594529184179937986251689323366231140655215682013901921793755555268271613375","r":"2","e":-114},{"m":"350990646699834375562841064122464966520663117392368016522242009964640982304204201014770272574757938076651108261382025006","r":"2","e":-114},{"m":"352144184129525710335549067714600949495028389698787480884592018476205032772416013198365164199076553912316451427924602690","r":"2","e":-114},{"m":"353298322353517597867949127538037909627672894096229376363773602115257484517133327945484730977534453535113126567629756412","r":"2","e":-114},{"m":"354453055195804452304431779244085425498446417194861154878894947348197918105117270603519080233449437313141574580026564992","r":"2","e":-114},{"m":"355608375863779953590100860820093266643978639483815638246036719778608891560425414705597484591062514211575601317768149647","r":"2","e":-114},{"m":"356764473425629458293871931659623223317102226239243264594400848716172343080583889548268817931510500810044981229677636843","r":"2","e":-114},{"m":"357921196032304378219435370582967325508157954259135336705655427992891694363053409102356356807286191197514262169805610473","r":"2","e":-114},{"m":"359078513818234824504723021298648861708172769259601206221315468630895564496595589028794803047195418413346791758456492013","r":"2","e":-114},{"m":"360236400320826449292547226380241703323160286876820725403497068100311585350981937957634168416496560369689845628606888177","r":"2","e":-114},{"m":"361394862822948919345586740014163712567446157186335351428775868929708518785687110578057278650833105115056609330610749671","r":"2","e":-114},{"m":"362553885998431544773358939565671351125659157452462997204974462140683340271601436529092368881980928184409045583001925057","r":"2","e":-114},{"m":"363713465830313051720676259201853923729791451911131530358191129040274368350422046317918722230379078110852992550992913320","r":"2","e":-114},{"m":"364873609566140442937588914438712611665025916723822168301426983237255446112044545489170318972262526094430858583846925013","r":"2","e":-114},{"m":"366034301600751888819535495766883127623440840615295934966820289000278982846544861049457118295919260893229921084393591244","r":"2","e":-114},{"m":"367195543182182301196890437560599550878726902699650199320099205656949576514358417913522156414326056346029671114582265382","r":"2","e":-114},{"m":"368357311996876384936306528779451975986405999562670406813441815895367350373794157596000790326596447687204563025104431171","r":"2","e":-114},{"m":"369519632846257777947035487038259993987716615845038658001295970178212277214790496587486398926594632612015546620628922234","r":"2","e":-114},{"m":"370682478619381292756663869419478473084812995654879559490543272532215885533380287750772038055426066442805129067055585816","r":"2","e":-114},{"m":"371845832807229991492754047421075462517662882419776443865748355551177645081101578869496017736733176165740966094287073288","r":"2","e":-114},{"m":"373009719550412387750502337787497416387951435150631949500314395385010527298810666857343345640865146975177656760237253651","r":"2","e":-114},{"m":"374174165508230851072240474484629135384233127192481214622012760985484470054307922252505561376167776184103930675875431015","r":"2","e":-114},{"m":"375339129806868483419054601877578028110361994564896734348675596707389732996538393571807399438090753716793697486811179347","r":"2","e":-114},{"m":"376504618365009758327982971282790314162580990917907757259447950296544605867304350842522192365570757197260485500324625079","r":"2","e":-114},{"m":"377670633716941485530069761030048768811406734247308674032094082199300214954300236620347192758092382345384912625922078208","r":"2","e":-114},{"m":"378837168975143288130635316280354301364046591765587309865201776351440053269927629939368076509692267647486786492588479223","r":"2","e":-114},{"m":"380004202364792519023363658403795754482329125369869196663979374226625529137780508158373561711437205569023839505562290017","r":"2","e":-114},{"m":"381171777053204973801440808237669329261700642251713221349056214703176066275609494076519324497198511654529835930523055327","r":"2","e":-114},{"m":"382339891819288529551440818636305321255896909101388331982108185488655703240479620335866675442361271776211010560494641704","r":"2","e":-114},{"m":"383508511138441327899824341005550803826160794353305272018186131125222263350667869305831973062475644660499961889567551451","r":"2","e":-114},{"m":"384677623354200427810227285291520197086059294083823582714740634052061149481527754351191041369453782740925121578380177937","r":"2","e":-114},{"m":"385847268739366328879086695961184026280704638798781486197889998290512530593303732997733216285293002369369937953121660622","r":"2","e":-114},{"m":"387017396990861565671362379852006576526575376953687363183354145915142471488411546543426773860857161547512537500054824895","r":"2","e":-114},{"m":"388188041030267782028297782389074267398778094196511069910270570001083429693554505784789399974606777179402537576861085042","r":"2","e":-114},{"m":"389359166624265275857556613429556642220696987940898482408380295243568763878622712436418690212810268837955295283703005694","r":"2","e":-114},{"m":"390530802815687510031650282379397063649804598515931502687691383594498503483502469929850969022496257544031861889081165605","r":"2","e":-114},{"m":"391702942448253542621776901894640380565869578040231386314249343612327418386587726807791124308544513079052062602282649416","r":"2","e":-114},{"m":"392875629267486620183690970675664341323099943539128803317797438956805571558611129536750642007587848078895611446604566336","r":"2","e":-114},{"m":"394049056010538563200908132743991612306920353501118355380631804751805871215166190185167756173992833918780460875418572673","r":"2","e":-114},{"m":"395222998975474716864833657129309088644772110372324705498796879840091449067671813712505927885253499296456072525753495181","r":"2","e":-114},{"m":"396397429889992372431650229487274078282578068980504478393642539009573245534873571049662274025129358544568810805538147947","r":"2","e":-114},{"m":"397572346701386081899451794478410175596702345291718727777040748332146040929871775396534168248586927730443886116227012939","r":"2","e":-114},{"m":"398747773409342816338839256201925539083257601204511581110761596328621244502525868270959573796419469308720942240762587599","r":"2","e":-114},{"m":"399923688316087027203386769773557125118760899676088953414138075002747411805354995686641639092494290017596399589865553276","r":"2","e":-114},{"m":"401100084244402998740364202158633384263654501122327307103915714422508272572038883570472294091347778031575620672742439038","r":"2","e":-114},{"m":"402276969335180630385951385822119448424182635391528180441654886731499431213084054101442249434015703408929970098430412387","r":"2","e":-114},{"m":"403454340361074031462602060954271218607169268663282557915484348769072330592658795604897020075095546897689326185502106733","r":"2","e":-114},{"m":"404632191746200978572692261182462352403862178970454835734078936658482863730085152884067333946330904404710658159023415286","r":"2","e":-114},{"m":"405810575201012558461875463257665709548779237034664122446296249335055700849323733175356310824202046627514982295022856000","r":"2","e":-114},{"m":"406989498298462993991431198834683927232014900732094588617843396483689277132550551673511849791429740309529177827509187494","r":"2","e":-114},{"m":"408168913321074627968663884486416202779738610893188977399092661494706685837189188207653262029814350287985852985222101531","r":"2","e":-114},{"m":"409348817160337591504758246667139806456158526868078573799093468131287030080598927397488365241837199389723437265807780206","r":"2","e":-114},{"m":"410529214962178018990346047091153332203784473885217653713340036325152212478590477383100344624669133998988580226860623416","r":"2","e":-114},{"m":"411710110820503665397966014901900109958008721260369332386507221422424571338181061495463001225291766715747344345996848197","r":"2","e":-114},{"m":"412891568382418673408443407855276594780699342681139136524617668208295945658383410502975631147624392004308912513449593707","r":"2","e":-114},{"m":"414073574254415751047491700595940402820492628294289787569318895928441974821582036506651012601686302303859320777633189674","r":"2","e":-114},{"m":"415256096098053637071003862500260967489404995849371230061196579142587210900732485043042993432612950030812211198565476766","r":"2","e":-114},{"m":"416439131365593407744052914007035094663988405039910394069325305030197953584188667215241891389569853418780506940892741328","r":"2","e":-114},{"m":"417622682488568072150121162783589647797003038918953601163107715666092058313658422412811406622518359261205516109091879008","r":"2","e":-114},{"m":"418807037031500316199251098775813954264941508980146318698661030131297033970451183486404866783461967797001349617820746840","r":"2","e":-114},{"m":"419992077778991313456368529055415472633893148097297784314451265223897328196480587039694793776134781841912626288241407829","r":"2","e":-114},{"m":"421177646500164900017289247812277424942447214099193722207959204634832913192483796357393229624414759677506829019888920159","r":"2","e":-114},{"m":"422363740313112559037664027946963496811041678681980439616899262346092762873817766949894955577414661548248245245893158524","r":"2","e":-114},{"m":"423550348688868326835119369408477651653113642290079314155367725962128166874447560940860243926928264789382892858846738388","r":"2","e":-114},{"m":"424737494729405039754443077607904375223850861002881662534808107178647803723582931185079691550518355969757136397542730096","r":"2","e":-114},{"m":"425925163312424765689777213032988097446349281304062480490987040843848345407449635086851828609732490176468263959360838871","r":"2","e":-114},{"m":"427113383096602567021620273425372707315527456106499751398247407137875290878408049193981186373395824315006574779081638989","r":"2","e":-114},{"m":"428302084878128487166919593734433703422162561471587987260265574579866620744326599139095255180818689377522649738053296202","r":"2","e":-114},{"m":"429491308839274460735814267091319436688321680248046554136181453544704789525579854979667766879330133419976089245132072671","r":"2","e":-114},{"m":"430681040007166938310343541386753883378157497481381620968528636032069875705986327143840461162563910184359913380337839823","r":"2","e":-114},{"m":"431871282646941422136990917307978536867519824247572962494516346927704536641321868356490399033869760574384933265291772753","r":"2","e":-114},{"m":"433062020296749769247159251313747678526841030620281115117279185488856514714541877206267772922191024623268563254321672605","r":"2","e":-114},{"m":"434253254863902995848965816889553911029116024251391375389903632016578531343843243994941388272598301141514162056067402462","r":"2","e":-114},{"m":"435444987240571335028059487543704472522999265731289664553778523939161612104166260164090460011091071796554476163557320435","r":"2","e":-114},{"m":"436637206786362555955328807298876487692064258915454953077265523443091864443706969479487979912935297559738288039961868027","r":"2","e":-114},{"m":"437829946219684374957392230082113588163301125991470001073110464250463624874327679238859858258453948725696834953727810813","r":"2","e":-114},{"m":"439023198731663164821316975408876573760009683240988337240823076780271183212967099052835245365271034093454992345382341742","r":"2","e":-114},{"m":"440216940182303682531185056803791021250885700338024094605603236367694500014879567142343225062817648165102841392129159597","r":"2","e":-114},{"m":"441411166641700566560790539118854552100750639203673852212793052957060606803282012316323007636732378647615326173473684252","r":"2","e":-114},{"m":"442605870373363660015791343350947449029995561277388657035855840197291196558747029953398348918238990756394067213112841964","r":"2","e":-114},{"m":"443801101562426519833091195621017095949793386416656533375755073129161876765460083265482941331533608520107281578047165367","r":"2","e":-114},{"m":"444997141554702179554818844606543710413490241720363938532180970828556956872126986884300352137760989954447498334129161510","r":"2","e":-114},{"m":"446193646470126161806889397889840966071461241198019257119549985334430653736019024647412285338882639065860085045109022579","r":"2","e":-114},{"m":"447390621628309712223811607667148485012976684094336257504776355846714569275891871243044880976625945138722099477923482046","r":"2","e":-114},{"m":"448588044463888064552713665857662019539039851542735824089242403751625359767868597693801277787729199446836679835319304446","r":"2","e":-114},{"m":"449785976942140203419170373966313258881539438186638756758743832109755382709848821353540766580914593283784879105193667857","r":"2","e":-114},{"m":"450984392398825173977882281326668457631011297144585974615668631679863615326548182246536868538074346876977813100401321290","r":"2","e":-114},{"m":"452183275979678401167832037360870490933948762093356297994619441105804671906004531857859408798689982070976338466852884515","r":"2","e":-114},{"m":"453382610407636510685773837884360245684459727210354986301859279097561687055606170424681911183665940117016669819299764335","r":"2","e":-114},{"m":"454582406694991748738040701201046933528484829580078248298470619090785104242129984037029381821466094571529150431745175185","r":"2","e":-114},{"m":"455782672391583539167182645746109922964500863140598841875626789401094903210542883721173327630563689467077621841749094624","r":"2","e":-114},{"m":"456983386722922624212444907144102227699070521730570056405045334333964876724003208158716437159812091276121000099134439941","r":"2","e":-114},{"m":"458184556629490394378090988771068288720441467217312721099140150858630944305375350121402476971179034209538866588377703618","r":"2","e":-114},{"m":"459386142260456630296639536378828871998271672542472106966595408010491352234737072147794193242498255363259913679079332077","r":"2","e":-114},{"m":"460588158382107958345138922956077803079743690403304928494561547368178285922930136129823020286427758335894859550223081103","r":"2","e":-114},{"m":"461790628360254382645900326160175395921374015644141506018906613645720092500861870727479990869340413310065342413139695544","r":"2","e":-114},{"m":"462993500755412208187567115653603587423997378960540176626409640260074261774526759541204599187817166101018747384872832165","r":"2","e":-114},{"m":"464196778241308327144636623898963598621727045492009200573588152858227228304844641409091580280746087353801172459767703569","r":"2","e":-114},{"m":"465400474679982006900660217778622645829618714741841157104579696554101549851855281795060892106672519365329806548038603890","r":"2","e":-114},{"m":"466604569646839629778977175798386821982242688529619225031186795796820101220584132547394274139026690417013244162133124160","r":"2","e":-114},{"m":"467809061612936063151167855320725202436954331808871394540986186740343568654085433332346895656507755627906265161501646129","r":"2","e":-114},{"m":"469013960835000393376023688270849345460146319927870816969985698923455413564542983759950283845267807819511207847809411709","r":"2","e":-114},{"m":"470219251650969313859108118620228307456651794459205336082775080459464354390876558335123660456422332600097011019866633773","r":"2","e":-114},{"m":"471424964979231281657446567165377024964544929071014076002014749980027155941080511143810532881482118016986726673754223225","r":"2","e":-114},{"m":"472631070143399942732381136844116236422737311314399026194046470322008351237359051673479037125900152889120204542568873740","r":"2","e":-114},{"m":"473837534240146772630519928023017353047760562651213111839448070474984640196805755322714338603780767864789584109324984890","r":"2","e":-114},{"m":"475044359330778114275852223409034475112665155208841516371697830079010644495336698045586216430257814021723283141532576235","r":"2","e":-114},{"m":"476251651006292075947558011477755878671476459658711366103759071330737129827467816651879418285928021601815183632722994065","r":"2","e":-114},{"m":"478166229341339417480261350246359848816289361410461208464229959610343416553369735886349796503839493475614348005018475962","r":"2","e":-114},{"m":"480580135799773751692346589195055129670947845343020329224374967102485392703382558287456080383566919265529389113688595009","r":"2","e":-114},{"m":"482994808092488077841247655982998733584349160494542369955245721235311343199085109108936382510139041590618428597634701369","r":"2","e":-114},{"m":"485410277854635367525663008122128460845883504532566715882777459164721531090305381528855046957278097116137528901021931457","r":"2","e":-114},{"m":"487826506923751761684837626966656241260311737135292596699577015722113040614691203582893359112588070093591966071202803126","r":"2","e":-114},{"m":"490243479496441401557094715920586349398561003461063670925997150447839107250123319345025166888177057383008809462509143362","r":"2","e":-114},{"m":"492661226774707153294453293877910376340558857467158170175002418625314688933961745849641361129234220050852884107943200446","r":"2","e":-114},{"m":"495079732531199963664424741439681043693103580680648614899427886428181715594371149784939793352047966246016234405415363650","r":"2","e":-114},{"m":"497499016193954840097191421051558727784035100122369508293384451171880457300421130987826197066084098644120624733183702941","r":"2","e":-114},{"m":"499918990414896696317877574053261813870041349103762639733254602183325567021434875075015008809379203722935429904404361028","r":"2","e":-114},{"m":"502339768617686865173611165403633869227885547132597550919202652796601240929236911161053082756270266867243074672553514769","r":"2","e":-114},{"m":"504761387342515171307620652751717367765163647182135255581266192565446737884718896961959127212506580973879886970249201540","r":"2","e":-114},{"m":"507183730409646888428174575241489392463689650391273168980304317098656525759548677806326488734276486076973961862161617928","r":"2","e":-114},{"m":"509606754699743951767219456623818278252418119916242738759145701293349767597406018359405308121323216013374017311192767327","r":"2","e":-114},{"m":"512030465165715685765113299971412729775318307205208698193605042590882152616542442098978660976699682221156448410720671477","r":"2","e":-114},{"m":"514454878741792393531279019365218408692525208841336214037517985388006054113505567181051640173478708320901683932985822257","r":"2","e":-114},{"m":"516879968025907207079939841809526399760264187588287825395186579905049819401356748162747403072209393395827221734953267572","r":"2","e":-114},{"m":"519305717004480014981220190040520405361921581202228372602727114694464758130391815433167393156423131362187649052050652903","r":"2","e":-114},{"m":"521732078060173805153710995952703679585008115049485027926363212551895888482951670679526227722771052895344378982576338838","r":"2","e":-114},{"m":"524159089018268020723622403748506398865331353776041265260824672734589176803970663099345948150139316672219611228995738376","r":"2","e":-114},{"m":"52658674035439820626818432403231782756496570075394513853655722997154796589597279756493638084742879615335137781268441305","r":"2","e":-113},{"m":"52901500179709929424262464578022635424326756677664110212228384479216635802546029796848061228417058517447084198153969358","r":"2","e":-113},{"m":"53144389458160484027498229809975112809122314052656626310326719181223869676746065607528743707964417207943886020185139586","r":"2","e":-113},{"m":"53387341989811435997318988531378494062380807692878983558912930807806388692594935131448298107671035280353640064846310673","r":"2","e":-113},{"m":"53630355285316481712875915476113185278053315512854960442468445493983003904398065703246967924532157832410181644079873377","r":"2","e":-113},{"m":"53873424362215484170901454466694676965452855412219040472084544347192434953570420033419164695382650160223468906068161845","r":"2","e":-113},{"m":"54116560365524995515600576603062637972946622547344991575207209665886918549276083180386133071040503533288728289941261662","r":"2","e":-113},{"m":"54359751438443989222595882406134276616690161036633716992079800728562127833299389878249432207238082365373629412945103698","r":"2","e":-113},{"m":"54603002161368570419039952231626880832573157561157372844857456984211784833792178884392318580770965885919462668280656596","r":"2","e":-113},{"m":"54846312315207708162321921336545609796868702190350886558332432189128519278055662950522625471164355530326226354088790476","r":"2","e":-113},{"m":"55089674749602050087556149674777966492209067874770911085941860248166373610003936410483671313995741467709703229307229469","r":"2","e":-113},{"m":"55333092991636256526675982008245119866898014608255417405388382647792402565787667901374179597841023660642282502685189278","r":"2","e":-113},{"m":"55576569374568176840802796670914909255061666749091578716893203889665387909857894673788384514812691250287490913226182934","r":"2","e":-113},{"m":"55820098423518766372158647520682764823865133603604602376459788928784612366984920720043728042226313213236396362678393999","r":"2","e":-113},{"m":"56063675326014376762288453055170804992339609128397160264135721208911240643142765209176865422109389068842840571643842080","r":"2","e":-113},{"m":"56307304685702913197694471620431648191956283913521678028725752182551842027547870765155761152801606732575564073564052347","r":"2","e":-113},{"m":"56550980750809448263438246361601497144505319345600144637603999463840443640864712896314314632656230870508447878905996537","r":"2","e":-113},{"m":"56794708418687964607248003800168789682128132293981362882210052952913610919575685106911252280431833543899380729563273826","r":"2","e":-113},{"m":"57038484326466082038751327454840763781112201959448498760133235651248530615881948863522878478857698679575931634519622752","r":"2","e":-113},{"m":"57282310547320548206713095556004871325318963048325484987080837980723715808799669515664948383043460233716885024232006650","r":"2","e":-113},{"m":"57526185423497623128699769229585318495404094592249840946722645602805767652206025939099710048672458508520251720080458880","r":"2","e":-113},{"m":"57770108711769442604773422171331549262912459160080074389955632069123596940559453865654086038790723744430877092881705297","r":"2","e":-113},{"m":"58014082437048659584342690657653818362259505791232921895716236008464066604162705554113870060323624172710172717114099070","r":"2","e":-113},{"m":"58258105189143338510755721999241843692373687992903601094446498105018514517467700578651794755324232697458457716662458928","r":"2","e":-113},{"m":"58502175671175338253363200507792089909578362767224224607236759227917713069362335520888038262026480938378012015379423073","r":"2","e":-113},{"m":"58746293366105740374099289864047278461490394887909379525845732810676301422688121537670113184599251728252731823504270962","r":"2","e":-113},{"m":"58990456103825711411165579921159325630938516989779009355748885121302742864305276133036216676578368522858920071464988806","r":"2","e":-113},{"m":"59234659821156561181734357622088687119499210014474110784726798793867619258455292871058073055910161303112761189877589170","r":"2","e":-113},{"m":"59478909408765852021600739282135918622544971409515870126540628891257446050340807314587763766133883221222374559780119619","r":"2","e":-113},{"m":"59723202051913730301373600740517532953404542988651004951099596940136286983990187551755932174302277685269740576979847543","r":"2","e":-113},{"m":"59967542834640744082491302130739840337298368068297102648919453900905441216048391017098019017634370014512308163788677790","r":"2","e":-113},{"m":"60211925747864342507925703830718360594262568766637537607430902106645428972314801017129365536596548122237347425891855185","r":"2","e":-113},{"m":"60456355097745721194851515713405300902192256835833456578236893936766665549878118790481198984245450181408189625301388190","r":"2","e":-113},{"m":"60700831027519159798351790781487650304932663089318981658349394919565412955076827018581227807493989379138253817163224806","r":"2","e":-113},{"m":"60945347215831176943354978841059302385890693905363066454211710620765408980993578687361264005541205201689051792275748728","r":"2","e":-113},{"m":"61189908977960503100417802312926104832551394842315231079189236590111762869663699272008461906437848909235320068974527117","r":"2","e":-113},{"m":"61434510265755885533618268286516947343788994689053396896837198770978526864927261002047035384374782912529636233848196076","r":"2","e":-113},{"m":"61679152209342814718306631486140285036816191744083357303890284133152479605936487031891843973561907921451014367858006796","r":"2","e":-113},{"m":"61923833606806638593973209870702488177395702323727896725165057968703167662350811104027501285580362078667041145965185922","r":"2","e":-113},{"m":"62168553663275691955520227764937782717988491133945209550902022353430892799382621508493806667198703876142352925209336913","r":"2","e":-113},{"m":"62413312531248720808525421965172157638257786640247517374037545681573104682249310155292156682794950547172514503509973290","r":"2","e":-113},{"m":"62658112300674913022553147426375438768285576854342776063181551224235686147753302191437696291364908033597795062418603905","r":"2","e":-113},{"m":"62902953048167878686646451433605247852287730700425215140663748487152098945986529053291318043379867085749857876821092255","r":"2","e":-113},{"m":"63147833169239859568116828759828964427603174538958384014804682887644263969952391194651152092699042486519809421076612962","r":"2","e":-113},{"m":"63392753318840493507585812107040896558896707504077212588715832285304970654703520336380383556356388232437136343976520538","r":"2","e":-113},{"m":"63637711536197719030995597949033401633893354378896980290365473498666201286641930306026244795167678800634191516022958771","r":"2","e":-113},{"m":"63882711529640989519948686985854426696488287034356887537677977866676768713436199435159914322975913719185642626517295397","r":"2","e":-113},{"m":"64127756236872770624105646670021697816606212484021738360335972509747151292437339076583255555655961221493879593525331256","r":"2","e":-113},{"m":"64372838134305089851972652297221265621042929656022017153737355812682253868342318554038779282419280167698946871886866218","r":"2","e":-113},{"m":"64617963292549557680526830401102767068189754565725013428725277288603471497128974796492196048930919440848721986464401689","r":"2","e":-113},{"m":"64863127983906035178280813737099860838196329135755995469736963267623819688377987363256724366160469771387492046279961741","r":"2","e":-113},{"m":"65108339188300996942995280768699069528471734216000920608770112052244042379274727364468322645788579845562871862812659859","r":"2","e":-113},{"m":"65353588703197481941821573510724805235142029134998232392079687971959908011052175038831555023506056131679145099562653253","r":"2","e":-113},{"m":"65598879953542838212894494463182063529805950317323254312531033450735190294132955103406722778164048435982379641405233599","r":"2","e":-113},{"m":"65844215046600320868613259547296161183371904965245220145214452905350860432229442669548720174737159947713546928831391738","r":"2","e":-113},{"m":"66089584443885132374993479196441490703394626698877374376803489119349591479004922487520988771317434182770696332774679215","r":"2","e":-113},{"m":"66334993272928910571351700469376838510764086194964993077722861900461505817712003884285092587301305375527279351510270591","r":"2","e":-113},{"m":"66580441795747331981350224204028532876096471730478533485168904895558837709921884017920580704973728601091656265788944307","r":"2","e":-113},{"m":"66825926960148189392979348579228612081875204061900087168472034465490899765103321594045946522358172103588633005260722112","r":"2","e":-113},{"m":"67071451320750719583859004818744388327808780728754280087647057876482662807560322626070988215848538898198275728115517178","r":"2","e":-113},{"m":"67317009409030209648086415498418518108770057491909509642922482698156789855187022854398057779507400015145174467181212238","r":"2","e":-113},{"m":"67562599971450507514683434427538162602611238602147831269221059663645160684119195732422589292681238389705159001014018282","r":"2","e":-113},{"m":"67808219263197908077547119815840758390132055130233333367699829978250005383410958936307065582483071581359343136328269152","r":"2","e":-113},{"m":"68053868095737843959162336319007431551489696602648603689264670798498543201573131809189246353467550371836926678304167858","r":"2","e":-113},{"m":"68299540669332488837004997462242100208240837324424339602297507690265620292902428633520874614718695686481876464053194757","r":"2","e":-113},{"m":"68545239655910881078627128180162862729006986637952538619855468813658177888120434222114412605015541349537213291477032662","r":"2","e":-113},{"m":"68790959728874501946315787650954096128345991661253009602829039876958968400119105041078294561582803653212499354050856533","r":"2","e":-113},{"m":"69036700421518928782945864088561588214702608093367746825647261320482775800889767297602630792995381712620696230384788470","r":"2","e":-113},{"m":"69282462994340815186751987271888472482318473639718191739071370536672007474024751553815040736958042403053358802238878424","r":"2","e":-113},{"m":"69528242424565285883227554591613039412032079950674554488852382719758287116039503306177384167499887928779131622509853874","r":"2","e":-113},{"m":"69774041429436387500717384243518538338556864635913995273764521839028797399123423829412990159114551623616842418103440599","r":"2","e":-113},{"m":"70019859516174950792351477576267673356022926571636440931718700647599943673082734368203274437328493537975354743144613738","r":"2","e":-113},{"m":"70265693371443809010992630563780866676018365212697000459675913774816913793010522781877121902835011489406897848947007731","r":"2","e":-113},{"m":"70511540203733370224314282130895635130945984122455979168272010780088815200136912247235908212405403595135622343866787271","r":"2","e":-113},{"m":"70757402896266263131648687512196707836743090464265266123904363128077335526366191143764443632936634947317950539004850959","r":"2","e":-113},{"m":"71003278518398501281433716298695286820334784719271366015532462809255344479739775342463459691392789024819909951365667061","r":"2","e":-113},{"m":"71249165484260227954997053133642232354384034073827347629759129221771886070207604777156842758137073420008053741011251685","r":"2","e":-113},{"m":"71495066936033010362245130444213005956763016179440979840584722516330861753679359412511413578920267902291708055842845761","r":"2","e":-113},{"m":"71740974501374167378313802183166351628862655873225828993317547578960999327883635931662417725888402015724550331403729579","r":"2","e":-113},{"m":"71986893568041352989904526855169634369283707935924407393541944464662339113771742407652119591239019699989876234363191577","r":"2","e":-113},{"m":"72232818917340290344940978293132620854112977181310417001783158304283879169883796722543305357934266866060034352639604199","r":"2","e":-113},{"m":"72478758929427706933876882078376762382519729302262071524577337259418758143047246710617881680665635236071279995764917856","r":"2","e":-113},{"m":"72724706183005733535766363259353457587446796483387141568440990339026512923356356805689890335702056239850748768593570141","r":"2","e":-113},{"m":"72970659670350223712387585638238181876221671864780654816550071139548063856154880012346634183605376303732345586064870670","r":"2","e":-113},{"m":"73216617809854234820671559368396036192036022804996565318664180441138469563297212553154226392947178450874227079666724762","r":"2","e":-113},{"m":"73462586713626759683997542810823938465951601206023136863768121407458802559634017836459650064525180497623818625915713145","r":"2","e":-113},{"m":"73708562895947266256743614445205170602986265570734681188375577223714848704003524098642700984791418020453502197860018159","r":"2","e":-113},{"m":"73954541795713099005842949792534301197496320306633183303606692877753055994604400163536400127524191063068146129986853869","r":"2","e":-113},{"m":"74200522724947880311767116620993947421772807385108984728981663253144214687304148735423533159800629560686441447548888964","r":"2","e":-113},{"m":"74446501520396965501418241034599357385613302905633050681406642825760805535007349581889228518714540593430020987584531991","r":"2","e":-113},{"m":"74692475105175688854790002540053129712019942919995141643123306966164702025686504321312008256640713540595881419624329809","r":"2","e":-113},{"m":"74938444415112865850075810168753884592217923193489821915411087141199700380964804807716224998301711916102324387380884119","r":"2","e":-113},{"m":"75184409243607643342769181950749150812861586715811388079832244439897561263526766222282794793029327396255165157955188144","r":"2","e":-113},{"m":"75430366566344127816284612994931939688069421989846260274532618353961540417208319262766476415738051250700929224001898721","r":"2","e":-113},{"m":"75676317241912244573273354658459466033342958439364717889057219103629318925541787458344680878336971752432375084528690182","r":"2","e":-113},{"m":"75922259622339365065448701884833380622488994791270172585120493522975096270607066894174641408049437473183358038644403510","r":"2","e":-113},{"m":"76168191907035051200524414873246248327748998770937017270216911034903287684174998214680371967910293830865251725025783144","r":"2","e":-113},{"m":"76414112020639285872985755240327094548567480388935239728259571132711949551569151361301260555310550296028417440633493099","r":"2","e":-113},{"m":"76660023936720352252492737372823824225692605428737922634549180556182371114599742451311177445683701954636215908073316037","r":"2","e":-113},{"m":"76905923487898482265796083075244132496281559111897647511154142616020382650525422088351501951572572242839130660160648184","r":"2","e":-113},{"m":"77151810573813666923040605201215274253195628977666254470965241495446330464795380723351780879808751035704572671140297068","r":"2","e":-113},{"m":"77397684122099980199185973165000969360671046726359550693380462809777312446970783216756873021026875953529250233997411351","r":"2","e":-113},{"m":"77643544584346819745071412403511553890605146570409344187891428917946330108374071474526105373055454859926248064728151449","r":"2","e":-113},{"m":"77889392542282303882215419256163696703063338799794730406513164343589390291112424256828124903887926241140542864850334146","r":"2","e":-113},{"m":"78135224150543591252303257424488306699100905552192338294224246231823941695370958146657829622998867586972892259343886898","r":"2","e":-113},{"m":"78381040565823160288628885739020659031762844625305902169778947126797036377945722690933592020244246870179850794902487283","r":"2","e":-113},{"m":"78626840784503211006409582205399282045252355280622325965822638446461686437436971649245325405290227688827861998568855322","r":"2","e":-113},{"m":"78872625625582273762849705675800003615624078786438110992651137669484011439299577988757957268016560875712010004890268441","r":"2","e":-113},{"m":"79118395203183748614668977492972570938864172104172220172487152668986985747480545299689483226529288032776649532668429478","r":"2","e":-113},{"m":"79364148138057112268602241205818538587835135384543466514303036361277637883586812449154060394749501092289108592796273517","r":"2","e":-113},{"m":"79609886465103371701125997321676879670632534585621562191676403200295227004281860438362395873864765686716564427893117693","r":"2","e":-113},{"m":"79855614382200250993750013577309087317072099221304064236799920177610065201403770719554727332766359110715448139960976822","r":"2","e":-113},{"m":"80101334434238002968141945826446218126169089674511170722027199214332034607597629070126282019389961535850760688538338952","r":"2","e":-113},{"m":"80347039448557761581940512941945476580555963007607026938885500263348123521103637826368191799426883255045675168308935276","r":"2","e":-113},{"m":"80592717445971725534092520616160256035492578489489134371447634174664290336406841310147737172098911770618851515679813021","r":"2","e":-113},{"m":"80838369813911318730345379303298800377410084584858085047103047501697332035804268547470221730316282252201819631831316923","r":"2","e":-113},{"m":"81083997789434900497792887294044530554314097460384905794057323386103455887430209834067167544211304721541919407841348710","r":"2","e":-113},{"m":"81329595415229833417976089834451914959004924378867333426351306028849167491888375190645281756311716475276266280269133976","r":"2","e":-113},{"m":"81695068995862915232025166276569159899523388875023031396646334583364412246633438332807884774396859298894653722101110893","r":"2","e":-113},{"m":"82286439890464576650974979977881831306262947935003940027044786000423982236330700047763602344085334644036184774174894142","r":"2","e":-113},{"m":"82877770164745498686423365264219240559020507479362433500198878629132731517389921886720853130013550770078756501969424644","r":"2","e":-113},{"m":"83469048581915499264021315781322077397697283362688566902970514558567334944215575341755898448530090025546538274408549563","r":"2","e":-113},{"m":"84060285459013548241603974994234727410504279683306774621685850352168998731561238706520165200897712717471381141193780816","r":"2","e":-113},{"m":"84651481747685842614661154083521620274183755977397742895818439354162751687875913481510117960447742291877396443553112428","r":"2","e":-113},{"m":"85242629812802540357933380084614387136981142208534665977053884529930268457584751313479258317142983363869330539570792538","r":"2","e":-113},{"m":"85834305475753885645153429303618365368856568417368020368250527822703546682982355323069258106953122644924575728448753256","r":"2","e":-113},{"m":"86426527873534476858660454856048125517184836315977867580876701401552421938897425503975040325853420438031446090093852464","r":"2","e":-113},{"m":"87018705784794779837138919478247690043731138183668630481986007845288116586116919400190443154462423005059051804922440818","r":"2","e":-113},{"m":"87610839117462624386450988575130741281605007917959663004757788644687329922281489444514381568580687749262814101549833221","r":"2","e":-113},{"m":"88202931666034630382768724118751784888295810065608078154463946006347279018004707122916801208686578461252559162857062752","r":"2","e":-113},{"m":"88794979588067080349451113386322156440636731145936152806820288322045593545491166695865030398873349370741823542802038333","r":"2","e":-113},{"m":"89386978766390550727460363939031892298428836067828630497698498069971038887737476380223431659637571130058491944307219834","r":"2","e":-113},{"m":"89978933374017715590677547416478426506816024348695115594839295307861714931429486279262155944216337071534493823720270515","r":"2","e":-113},{"m":"90570835460715733976794831553262452282875978538770461228264123055136622249107969432007233117666630634283910668368952695","r":"2","e":-113},{"m":"91162689251008077838282620235316413262117463391186635470628619638318503243215634591073737554769302844228120969473139574","r":"2","e":-113},{"m":"91754490637315567598810546136240125406777140380155422949059791544824222567292561785791032199380447667421882634199869685","r":"2","e":-113},{"m":"92346239942553442429059063666589665105692290936510144353764712483464352744160083823377538991396049054481492992395355765","r":"2","e":-113},{"m":"92937933376474913637837493470793423891934776142519428815097199314855749188351350568625878827238296596852145298525772810","r":"2","e":-113},{"m":"93529582328098443984041503710108081743078367765665893288344591921834846238839891570686677007364291183086552677005458534","r":"2","e":-113},{"m":"94121199868636505257680655943030400061222399803713152420770144705122950293849733840213418908677674022467922748315495173","r":"2","e":-113},{"m":"94712773507968008126320735842014971811269738793254378765845093272683729759928546491116247285117326897139406647743799362","r":"2","e":-113},{"m":"95304299707585652809955164506230296841233077677918589803671375746703566859890005103969117572147363124469382294381515215","r":"2","e":-113},{"m":"95895776994649984684327564896962807950933964029312657130590427153037871471248067411797496583310245341177282961075153651","r":"2","e":-113},{"m":"96487198906220766482043237753105316120799421135773372497802522926261766641126691228429113736129624558861844554430199770","r":"2","e":-113},{"m":"97078566099357956600403194183086925505482284209363492435125256194652766896694859020543127835952371627998009042495449936","r":"2","e":-113},{"m":"97669877111778589311776563049142193927788129621719163064470560752194865776180364399676298428961159067493144118847853688","r":"2","e":-113},{"m":"98261123571830619064272634201578229347259508515823585513070110752676508629501755564229918311861563738134174419091540741","r":"2","e":-113},{"m":"98852313788904298845299067574127318622616641725745098527629968885882865888381615718687133794170470188163193538575971386","r":"2","e":-113},{"m":"99443442529376862810404180948166574500533953267699588636380677275402870842873182708205820265155514621163212344779398581","r":"2","e":-113},{"m":"100034503112602438877707616300973873443732833770119779987861521940620271799187206233427697613435501251791312481003373051","r":"2","e":-113},{"m":"100625502964625059659259975026069143403358623044234960451629027790985688995129596156103879852812810280149735099995678688","r":"2","e":-113},{"m":"101216429957561182509216887003856728353020419097559147579181099758707323059820476072142668652768522759668155908948037367","r":"2","e":-113},{"m":"101807291877090419524799389117517927449989642680779966292216455772588487963794743370580716448099139898030635031293774069","r":"2","e":-113},{"m":"102398086024174115268134465882416167299108177694080374710162982907295581187341718934107744208964169997308905871239577386","r":"2","e":-113},{"m":"102988811229972613375537842293241239356231329506318962514819605912451293153738955799598853925105729079802801247790773029","r":"2","e":-113},{"m":"103579464333082584770444830376350486192318206917355143685822124742057691678346134111443259421669945612272534783390886867","r":"2","e":-113},{"m":"104170049361772468967820481729055258004140596197868188023318282061335502846295331011180620555054699230229116478436146591","r":"2","e":-113},{"m":"104760554919098370917118217449541767473865680878554300007977101416870948676908405867626264692791402210045730088914263377","r":"2","e":-113},{"m":"105350993416136474409429854714600681514552882733633809655551956324352449986982431422595870765500246244841673731684792433","r":"2","e":-113},{"m":"105941353353427182885208621543530471078783623206631261108679277652702208007714467705762089078119424761535406658909734719","r":"2","e":-113},{"m":"106531638858314442424284812882064526611762282849562585038427222959572376486378203380782720252481884607937304499329160447","r":"2","e":-113},{"m":"107121854804678232035861143342267522129708494596088876328314169731756049976377861630247463596551301692802089203189845601","r":"2","e":-113},{"m":"107711986280473853377026048538661295738728694875799568830813476926645362230508888735962321172333924723714347183875644756","r":"2","e":-113},{"m":"108302052584962677768864766929224188600677578065364929102353035015045761297145574239044927311584050709182097682743817275","r":"2","e":-113},{"m":"108892045873764853651216787792925299235356843657668492407335618675593556903600602108423712093470553558232543198578828926","r":"2","e":-113},{"m":"109481979271607698981054249481383434436438078130343354399860776212593846363935761681322743817031630614886729580742520404","r":"2","e":-113},{"m":"110071847081776373669626110813382723071370383529183746268261142281338946603544243178181151318357919079718174125250635695","r":"2","e":-113},{"m":"110661673669189837127466761394593907634963266622355828281132563392102907271700229263424079306697791184635984143933381999","r":"2","e":-113},{"m":"111251474389635376149675879223186025699227200458389694727638044392452715547355716257416358424428608231749429552330264667","r":"2","e":-113},{"m":"111841212609984034718573547445120573885388125887835528926045939433060591236351240155647257062076500272052117679272971242","r":"2","e":-113},{"m":"112430885539810156216520721042748708117509289239998559907129600736238694372503936535496329207582766404679542758764190980","r":"2","e":-113},{"m":"113020481865272743794454387289196510761345785560950734642342466774624913941316998858226485611875222394257109720513769128","r":"2","e":-113},{"m":"113609993879759769463837240555819369625509668920843377526478503831239350396252969232406798436512507562344111621007520008","r":"2","e":-113},{"m":"114199417733107450861170029469058061389658879290854113271192369697294469984166094686089332407773796172265203606366228022","r":"2","e":-113},{"m":"114788762321050439448992695196371551206523282481473340662968307287987989310799384303607098395667412476038767099945753428","r":"2","e":-113},{"m":"115378010020561872607039374465173265747687864796958758993414341710529258648346662125722787115252274653893822535180310808","r":"2","e":-113},{"m":"115967173042369717126137674797922337848879053798721518083398829252834604802963312712485497848098334263440591167613013356","r":"2","e":-113},{"m":"116556235925499509216640429556287737821844087781101370783662230202856730710897525203453948967480248062488025867362105457","r":"2","e":-113},{"m":"117145205552948104022965876867805653685448509240516970336787462072920217043281147258726548156472258466473906414693857990","r":"2","e":-113},{"m":"117734074542163816463787763621259715350540092225005088550466329692624056297160391071348654762786718431951601466664346456","r":"2","e":-113},{"m":"118322845782218447334943387636084859249421373887276648140618471351398128035592436842508078205095246379870299243372341234","r":"2","e":-113},{"m":"118911518985484846906336896850612271663185090082205494070222652000523868882178537700827320519910383538629696058225675134","r":"2","e":-113},{"m":"119500082007901562247407440244013414672398344741952857590605160121265356701195922801652856093485133693921270264362486308","r":"2","e":-113},{"m":"120088545119161616121461925682078181316495711698109155336717573986765944451199141999240650628692595613817316683193152370","r":"2","e":-113},{"m":"120676895970624731578864347199839825589056105471426909761934314146040962184689177388195735682409637707734343134384402971","r":"2","e":-113},{"m":"121265141683207946018047592152259452632761209405263800404725488545089291667038869969616567353301283561006173406524852097","r":"2","e":-113},{"m":"121853274186309463813028563074340499300819794262517712862802376694829985746572561045787067330293979089849494560648512790","r":"2","e":-113},{"m":"122441296504834857265986697888661639808116159505904610101590649417894532328221889180917277261047184876663280846315586500","r":"2","e":-113},{"m":"123029203241382971951077737279213964877316236151338769115628422210141183932021546018199651132610585886587198264618211248","r":"2","e":-113},{"m":"123617001756595661498560354582267315176620774647301364916810352553646506354472693532882106691757947044653014785032520247","r":"2","e":-113},{"m":"124204685049278305082017750162298215804477203104380439574381444883806936413834358480195013437093563501753791608519018060","r":"2","e":-113},{"m":"124792252639291087293536255138475045639485047839255825980420280303624958405239929885949657857933545171162741317944733398","r":"2","e":-113},{"m":"125379711907944452129642764882202802091543931382438791531208129573626232631172273605339732146599451368377688091302818134","r":"2","e":-113},{"m":"125967049636063923013668678341638992039068184622658796071826436534164777923505123761214153788123950269508108937509682976","r":"2","e":-113},{"m":"126103871442117126916394305134487411997955577085773735174932830287616079203518247164401870249601040146547681677665427280","r":"2","e":-113},{"m":"125500417765729274710445912655673235752141834605122397044119261342788771111375413524168031601536773958139656747801665110","r":"2","e":-113},{"m":"124902435890334091850275362010222878540220302758240424884411635450261100560778531447204792483013466142004481199924666954","r":"2","e":-113},{"m":"124309879829132817147682253922355066806910306012252430325637458877384460933318570775310339692793333219672091759308589420","r":"2","e":-113},{"m":"123722703886440729967734374520293243554419323739347680256869177147942450594486762478920152709197168714837567953971491376","r":"2","e":-113},{"m":"123140856463275082492650252483718836852747775257887470792067762813232360144297635788081814801281241994207881750904993801","r":"2","e":-113},{"m":"122564291034044221262895311903788056831567635515638055350589778651972488220781830967374613486745411905489320409454404386","r":"2","e":-113},{"m":"121992962816450513608886796098076016852991896309532432284911029099318548407704355449013580728370337645564703361562678370","r":"2","e":-113},{"m":"121426823916943214322111217670000106206261280622710631624486741350074208794156632340513361578865408452739516557453928270","r":"2","e":-113},{"m":"120865825975067298389737579348265495594900332966640769651106800699404595480337107383864938881746940054324001895146432567","r":"2","e":-113},{"m":"120309923719106115676671489024862644262915988057974496574663737372981718881789888749933361575182199144251448314048353354","r":"2","e":-113},{"m":"119759072181378107036396420814559676726728214636077181764225526650087325593165276268794548611640488979043272909371899146","r":"2","e":-113},{"m":"119213226767435578650277517036025651397526255789141459767570686414962986030137842944643283444298082216425399735925066432","r":"2","e":-113},{"m":"118672346174252133952651033599419939706181093330809975558625249240370716877676958446040613010639024414462091164502153418","r":"2","e":-113},{"m":"118136383302030625173472355364643742502510941281803187297932681863844467047894223700584946426775520880225371249054432127","r":"2","e":-113},{"m":"117605296758248164322166265862023621443940014500765211394489664082195608407138212746294279114988683569462130547121527346","r":"2","e":-113},{"m":"117079042036313188654371735563786207478750377164081110482639851290565334711566578695700889220917931334321444785693077898","r":"2","e":-113},{"m":"116557577565493488721793631504454055571132066976025287481038120694789693023207981138090473318279367593253093341198753238","r":"2","e":-113},{"m":"116040859225944390736369491758318700583776143188143490963567911083969533662107829138440266499168337887411525749089836311","r":"2","e":-113},{"m":"115528847519400388015448547000294226565249204869009808976717656999026947009248537444231839228556721768206814755874635060","r":"2","e":-113},{"m":"115021503326920557820127733951582541428291658356137448879719162922270870935239648737301237698838122366169429402083287757","r":"2","e":-113},{"m":"114518783614564391267008202134620322332470999479316909231442590206735202087108959023427204668924886829552138688131812516","r":"2","e":-113},{"m":"114020650643892668448399440610788631324452086305123154849878972732613747019297568075025893432152870663823472051850194791","r":"2","e":-113},{"m":"113527072279335115475749718712925106289058199070503727745038153360236525679322803798694773499156374755739028778298662008","r":"2","e":-113},{"m":"113038013457510064539010474258890086808600315348918406130825298088715501623224024313656303627127840299845107732190773252","r":"2","e":-113},{"m":"112553679007609837698405099695667681945248540576552888851337861709437573631640892548157102176564272016939499213817268868","r":"2","e":-113},{"m":"112073778798539212613755422997232660905279232662598131050244059262695887508246321673065407565741385911849361848841458206","r":"2","e":-113},{"m":"111598271836911214285221097154395110599134936724706846079680899060962320911661884592948199213271067765790192465691750408","r":"2","e":-113},{"m":"111127117605289425068483087449977015938309088996702118618720586858954155129578681669973768027303273575700213980659655954","r":"2","e":-113},{"m":"110660278760256438118729570463103616552851860245151970352907098872650703497737222953033494648582921370310114042303835232","r":"2","e":-113},{"m":"110197716016983987177224465617570503418816280352156627341133223435997918702097864563513262674031454676556309351925062874","r":"2","e":-113},{"m":"109739397346080740648647697488941580878094600367076316121799968269968330443247221984192547476907871794866448216300512957","r":"2","e":-113},{"m":"109285283395102103026064227656787511393540774400012333286961157254258506540134423739110126423072755284116509882564816218","r":"2","e":-113},{"m":"108835339710388275185106501279159612774938014109788732869994090167164236834511024842148106632400573669906802440224915686","r":"2","e":-113},{"m":"108389526609902383956621381867565048964994686546963479592997026509094212525974757305817159009010301553102779560804822415","r":"2","e":-113},{"m":"107947815061566163910714334223197986845980162178200884052945332239435398311348040481961252765189541667752240153246831896","r":"2","e":-113},{"m":"107510172637739575165203697625108613378750550179147656826120557705720563432731395906708349362501105645690170404846767181","r":"2","e":-113},{"m":"107076555739545800924418921557694793794990382351635204629976797719161553784001372777355928242442458151498063869204954958","r":"2","e":-113},{"m":"106646933495392418588564903173422039418173309749228948561553284242637591645241743472901097526136820327170949908277479984","r":"2","e":-113},{"m":"106221272193745677143779416546239574229888020532864893475781187432655313029317131404150697739008799367361239763443683031","r":"2","e":-113},{"m":"105799536964531640746151574358095218462509281709974754006961966416520166165426460110685342529445775239097941124590705409","r":"2","e":-113},{"m":"105381692678673662399022138032845094590770401408588848781634922352206631240818206845892738216612502900312322506264431992","r":"2","e":-113},{"m":"104967706967296832280750314066636746342814147880390095556777318703731240416893457368207097369508453381741024700475419626","r":"2","e":-113},{"m":"104557546149140154960253533696599557491457876332273578481659778035529718742371483321901307481690066563869205526842753765","r":"2","e":-113},{"m":"104151181045924296836904855015590703841819823562349878670941302269866522968524396070574208763008606988317509106075975459","r":"2","e":-113},{"m":"103748581964067139295914240957523441435042908015443475340200729124462574766289748800756036082207056368217010352876752795","r":"2","e":-113},{"m":"103349718001681613048761805453975580928606220278493660709875233560651463775964723441982182913383594805152282362581565100","r":"2","e":-113},{"m":"102954553795950344940824017618705032567655934176650425704016612132535060501216333585197855954666410047380189734789920580","r":"2","e":-113},{"m":"102563062829000659108195940246103963872587872055422545311665174018304007253380887790460976135331888207688662341749336983","r":"2","e":-113},{"m":"102175213063636185978882712584240020371446456537930802812177994515047439456280550902986010704526492244196926326291196609","r":"2","e":-113},{"m":"101790973633281474068702418218710788594596489892660860073274272179075378698348310709997737462200365877597527036128249739","r":"2","e":-113},{"m":"101410321714108069702865948732333213525931194393037591415761631771974460632453586863121333561358766294089664005972466195","r":"2","e":-113},{"m":"101033220511785097937010839400013928237134445633035689593920907805755043240435533615637894215349718591372264178666527699","r":"2","e":-113},{"m":"100659637699802998670100441372981235059922111547708728443338144154602315053446854846127221286452862066788548969570058300","r":"2","e":-113},{"m":"100289548681538075430461010649206179120250049113465679309943029687419133358814393186126120695773977854485618640883330907","r":"2","e":-113},{"m":"99922922354643080613187937900950628743613618497581707015906116236795430341926277354372977986523078859566136769583102231","r":"2","e":-113},{"m":"99559728170996007351055787104836677150495614282146446460519470450744952477968162473008011407252618480006344477342486444","r":"2","e":-113},{"m":"99199937823128180529215504219041142404052192380961259926016383774459796446580631581680817360972221920055288615515764130","r":"2","e":-113},{"m":"98843523328928810960160993344244602962990508814822079216650358678575593811104095659772469298980274853770959451548929118","r":"2","e":-113},{"m":"98490454683426487508054630093366049045822235406629929171924715295169129835850361976876292524328781319421664976329443871","r":"2","e":-113},{"m":"98140705269960255682262503213756960796230176064851479880142068695817963049759655308518760536857136042483190998107011555","r":"2","e":-113},{"m":"97794249841093188133718393603640473633676023931723904477410119002514564900829319732876861419782089928284952645658589792","r":"2","e":-113},{"m":"97451064709871128460381134315705224835871312869033723764727204228568359045585459703114868025723913033997509627771844506","r":"2","e":-113},{"m":"97111131811026730323262886750911683255595634567445968003127568360855362445361341249990759848214708885122731462967732326","r":"2","e":-113},{"m":"96774432837564523517642710277035029354441358973786325900469054185687474198111431112557188554651568910218938720629226185","r":"2","e":-113},{"m":"96440929966581810793204714011077077246215819949856945536593523841640299679452150592627768319422078288588553471370798446","r":"2","e":-113},{"m":"96230840472783755020638351968360291953154560852450558070371276146757972156496741289180107581093329708087010005603355748","r":"2","e":-113},{"m":"96126910231724348811607663373007679514564768751479895250156603981557654124585748524351556245587417184799056891612338287","r":"2","e":-113},{"m":"96026209452739726051983570583376283040579158730913371427708746729324768275407169438207117083295544227975459677441585431","r":"2","e":-113},{"m":"95928722019511993969054733637786247766432291343380064651487525258267124316455631569968407797344430954770220798152481039","r":"2","e":-113},{"m":"95834418551681758743990389083704352191433537388726539359644568518312684039073987706983716816407932252001179794668438736","r":"2","e":-113},{"m":"95743273840168515081557641720349997854851989051462985117368114691720495670747499594721247273682362930956262619395824167","r":"2","e":-113},{"m":"95655352814013189674119443258138333557971556657815800129607395236494836956935386770149477785981681456273841423129009216","r":"2","e":-113},{"m":"95570535562211062544849237495397967412749315597932048457986299370786772628150168865291289146693376110043106761039489565","r":"2","e":-113},{"m":"95488799083010898775547561113603772162378582267728992219515492182042037550251358206896148939769699067550976087127085792","r":"2","e":-113},{"m":"95410116562132118324717378818192454884078548935525722909300035563022952225658953355259941625183092167053339841705712138","r":"2","e":-113},{"m":"95334455868459057059839726394146682170515875073125706110997333388614272912255015744046161984052726732532877022005832709","r":"2","e":-113},{"m":"95261804831639717864359666323547820655919281293475211674009692203521072677413567719140066780227588475232423677819066232","r":"2","e":-113},{"m":"95192148472399218297932003919680673273441576353650964087367578641437402291017627748997322676150085102967931172190852973","r":"2","e":-113},{"m":"95125443229608711556624549841266609441508034294550805853076630692109282532901419126295048050659902926168200891042652285","r":"2","e":-113},{"m":"95061667903255877737145626775635984656441430402285799580361585986612216710226814770517090696822674222783186561290870603","r":"2","e":-113},{"m":"95000793792477096169513330513694759511520698544622104020538576968996981526638551138542238009093642652711835184662350862","r":"2","e":-113},{"m":"94942817482981075799370861322385439972467294030706264497803819354342003857999299179910666433289838353235556946974320267","r":"2","e":-113},{"m":"94887699271268597455904273778356592900255271809866702255680170670031356374176647804769985012591906332609687436365907516","r":"2","e":-113},{"m":"94835418837279187554084124472459892005990895254349993002868019454069389564683798203839461548341344360353404008385191886","r":"2","e":-113},{"m":"94785955353855333348604886073808537485222739142658258649795364466844027979060222331799263214052768355160422357854222858","r":"2","e":-113},{"m":"94739306164974223035103615683424355141821436569946792258623934787200383626024493369594485225784488076311082555852176296","r":"2","e":-113},{"m":"94695420316027828017285862067998092777318498231448319967769924651785307628178668055080661181961327457631899908926092333","r":"2","e":-113},{"m":"94654278776557997718745213274238462578732688302932224136180475987864411143194558729321302666428788732428736025336194800","r":"2","e":-113},{"m":"94615859602810210052845652001980231635778656344149265273726480665692327208650466166096928719813337096348851823930846053","r":"2","e":-113},{"m":"94580144074680131982594330696932826659917516797988193565060081555318159018687357081510532594539801914451540172669532990","r":"2","e":-113},{"m":"94547107014957508472876245144372855345563636347841564239547749073413225545017519018100266531636358952526010132751145972","r":"2","e":-113},{"m":"94516725597343661966531402570341121637749717863571750312920739146278644245473189567879142425249193995878079165909901168","r":"2","e":-113},{"m":"94488981230574840965475020451001643287562420121837564369070109504062956537581043377406977238982977223329545021917602860","r":"2","e":-113},{"m":"94463853622341203663045826191301717289182566125631917722405376988033357626186295329073671578798378602175447882373319879","r":"2","e":-113},{"m":"94441325307119753599032021476368798194600079289779465610771801197790529248261428116067259470375059457904003198197577750","r":"2","e":-113},{"m":"94421371286442340450698590807455791369974305647977645120467653445915961349228394752743849848143653300559159696650431331","r":"2","e":-113},{"m":"94403970276118193589435513925219739837964017634182031663044850457124266519814594404826289891673376241526935520840520834","r":"2","e":-113},{"m":"94389098987136224432921846010441895855345079714672406620741499766975862941812483496907832135809920463716254484354088431","r":"2","e":-113},{"m":"94376752396422569365181068973284918053184719088205239900191953640451499363762308356580079410996895665649924434073241066","r":"2","e":-113},{"m":"94366906730225660442945546306194762509578677059246402714176856028313718998409743331196673493324937720297867959049737172","r":"2","e":-113},{"m":"94359530853352155261215369850531963039565804501531702631764836898193889876956410432820942383498732255980877456974688612","r":"2","e":-113},{"m":"94354599662424145654416400586796136387160872727878955211243646931507349462579160748877678539777125059406076208324610063","r":"2","e":-113},{"m":"94352095102246163484750894464823745593816630274351042870826306633734341420085965094890046094892033195806367160234650818","r":"2","e":-113},{"m":"94352007189738760718866480471445208057863011866418330233783866911550425070913524035563453136498994620148772590811675348","r":"2","e":-113},{"m":"94354315192396515242037673002859590027689044530721642257371404606849308309429508687777964499277806124413729848617709328","r":"2","e":-113},{"m":"94358991928559846966912713883563176561250420657610894226987667322152954317936089794545319433595015887052126837390592983","r":"2","e":-113},{"m":"94366029260537022664631137717986597469103354548955671383429101855818056692512935339907001451280993538626992677586428479","r":"2","e":-113},{"m":"94375430033506487619380660338692255051731566271912201915199534924819430963237089300974191942794172516194656808869581913","r":"2","e":-113},{"m":"94387156500415476652165511504872725670020062977169950926037622868661991595454485796406123569308479383152061669349317785","r":"2","e":-113},{"m":"94401180584543798134332892855996392245368029117045760783290619746610194787541511920718328607033948634499223793077381086","r":"2","e":-113},{"m":"94417477327670694221647788454822796772927274656352946427879205590681353200176007800986563412066954637690717534642769312","r":"2","e":-113},{"m":"94436033584204776141690826456354470972461034073741356447091544024918411846897321224620564792929127269666794072585066801","r":"2","e":-113},{"m":"94456828574756235055193279826022130676432739354037754584812511287290868704466393148183456903256265716180616963322581270","r":"2","e":-113},{"m":"94479841693371690036450591130562990402565124003750481277620548932342753257064796772134046283121619233603296571093722681","r":"2","e":-113},{"m":"94505056063433120906512261271850693941360184208071952263853349551173032792479319848849453930776805260548514852946669399","r":"2","e":-113},{"m":"94355798778059905981644082161749449895255821883647017318987054490043952783706565838627807678471893193291221785042083593","r":"2","e":-113},{"m":"93986683648959355749094460667399866460281151366001487068446426263607056254689413843216982771400352043569002363566292911","r":"2","e":-113},{"m":"93620573681735022265694538495448470720679251981376009465849824528991955833140303708361926480780304503261783662900135786","r":"2","e":-113},{"m":"93257455462899621774551396005656781920788238352000627767671379412086404570736804459892965171888577183646305230139277129","r":"2","e":-113},{"m":"92897297402578351382196236473945620069708308876276840978290249822232177460340123940530791119626768084561691892682426651","r":"2","e":-113},{"m":"92540084679437506272737023639413586529857354076282257169453718547844949080048728468873351197771954333110934463004674255","r":"2","e":-113},{"m":"92185788605812174100924917876957198056338884162531736645108118683930849011598089899959716027893324760992348336595702042","r":"2","e":-113},{"m":"91834386339886016782262626798200219749379528099499716934813576891522948989672576454734301746178614828056552841956270266","r":"2","e":-113},{"m":"91485860372212572191639653186387616143196373691818995092436021813558338129428198273545431161339956198956091701307302033","r":"2","e":-113},{"m":"91140190767770509347677466381047391529670704820315713349359583544825634092191031691609451452772574011545390469468318051","r":"2","e":-113},{"m":"90797355231666437700456055004974191908316442132189791714561108586669375015451793844784116139243995041042602693352518929","r":"2","e":-113},{"m":"90457328938836231916592247766957507751734500879621897348934269208326188406336438394654438424262727606852243069585176243","r":"2","e":-113},{"m":"90120090737258548645128385849874245707752972211085310170744340954636838158373379024557557640959297353205251327712729823","r":"2","e":-113},{"m":"89785622069439211762373431051436523085630988137295563428234959517946384924432992398671604760154256751970986713600323505","r":"2","e":-113},{"m":"89453907599428977942893913650992186309057067070500580011042732138097167532724680202786950229025725745149755499796075646","r":"2","e":-113},{"m":"89099842388526343761566298487760339886650254644522668840547072266530298138658556111881899867248446864494681767422299985","r":"2","e":-113},{"m":"88731823233265918982627060116490995331529406199741586734131837445191496710587392800523349816597384003123436172746034082","r":"2","e":-113},{"m":"88366503432879123407964338752925219795517228304413947002660265936854443282149916649885310265520537660714818740585780592","r":"2","e":-113},{"m":"88003854292457700254421833263994117066429232433749564477653581198317085590914721780505584073661746004761582362188060124","r":"2","e":-113},{"m":"87643856851319600960667367159756770244717041472961065666798858684764558043997481463080106813413281690334840191782967796","r":"2","e":-113},{"m":"87286501930146417779921426035632015702386547021710552317097288861690993015447061086115834884457250407770697814892410216","r":"2","e":-113},{"m":"86931765802456216068901604415589976527703072408235407759146822327654618904909936565179178002540393253518388860528986392","r":"2","e":-113},{"m":"86579622667594136384663141087627887306232926379614937978148455412807437337310806014347880473048766750006071548560830427","r":"2","e":-113},{"m":"86230053868655226116368619459430847325999478771125432110592042471835696533705176705606779469505715063314319424032862006","r":"2","e":-113},{"m":"85883038999495092181385626105187066997108064903154099295619384069494341231948785160928533759574705798431014301751472694","r":"2","e":-113},{"m":"85538560096657092564602635572938560881959848216599366444959886013934494774578651744522678318537492025038688428687723899","r":"2","e":-113},{"m":"85196605600565468789735132168569239948794060966004952959170020855800266930013637054438279917812761235477019615950810210","r":"2","e":-113},{"m":"84857157852408022095738779752149976212268425197517200660358624014305705796069928167933255881217635508293222615500095750","r":"2","e":-113},{"m":"84520195507841605890302951653809643836265097670698954359621968077887534069484382547648827756778888713248391796297901148","r":"2","e":-113},{"m":"84185697828364370155518902339317497331062627324862248322221077693740619069958890083178660314742351546298776372705702480","r":"2","e":-113},{"m":"83853653124968462558263045613638067780494858792009314091614165909083253182780769884258724438781065402370466456337370368","r":"2","e":-113},{"m":"83524040785574927776187869154363647895020158440739292961497797900562126249478210746408059972644270265869661330263179756","r":"2","e":-113},{"m":"83196846477684824309704708760858458840051474188186668417593097059575293901162629611724838456459999544973978855938238665","r":"2","e":-113},{"m":"82872051282079292134523861068745580556826548668021631767369419928615666148937219846886250407806196257565375654358105194","r":"2","e":-113},{"m":"82549637567172549315403168427968150868460824650868799719344628311054474245843600695966062214975316817898941301706598866","r":"2","e":-113},{"m":"82229586602313813220999718334051903389716117029318918348453662664064545525072542978787326148789343396648595750971721025","r":"2","e":-113},{"m":"81911889893319944667227632660764741488233210735031194529933204161670957374733203240884540044736980323486370566550411445","r":"2","e":-113},{"m":"81596521266606183789851352378913483832772426192527811782352901302992198418942876995432025339176173729752955044581434312","r":"2","e":-113},{"m":"81283477721360313038463663389422402494469208816720569208791833143665262315275971744797096783848472511211749777180336217","r":"2","e":-113},{"m":"80972729909983113989384771810727926182763641165539087002679431266020381199703530930873291328936479808491305553436688924","r":"2","e":-113},{"m":"80664263539656871174572565153365592426451316912554715236839756488991272650601038484375595022541576855048643398778557293","r":"2","e":-113},{"m":"80358069644684579362382061250671424524404069369078710610623572551997424597621857891920891946265431756878204230799844326","r":"2","e":-113},{"m":"80054132263334024885497903879783032963274593319150422342612262584688419506649141019930358234934278539982777856104348075","r":"2","e":-113},{"m":"79752425336745125967598694383777334505218470721295876765920947851310485117738891511205052310863103141640489930594004261","r":"2","e":-113},{"m":"79452938401079985057441822768392839669362251319098970654483147087362741948315823168817903175782071586619832169899984055","r":"2","e":-113},{"m":"79155661573705574038254453946613915300860048183408004026184258020640592509755731693250063156812925847508073743654833071","r":"2","e":-113},{"m":"78860573184244597121401711474215416328125612646299390172605486461650990724034806671580844319764421867303712942758377271","r":"2","e":-113},{"m":"78567663160121615414878088843772557592240740260561533202505216703022005008933803839117536530327385548137631545629384905","r":"2","e":-113},{"m":"78276921226101341123974358221000009150617291508875838321725483033936870891659042611970374521918202054957757741750840007","r":"2","e":-113},{"m":"77988325668819376857507102480466556425352193683877347159348152683314063085525587799486997894905375562302609381410781280","r":"2","e":-113},{"m":"77701923940693825015372640830726725448254989187951843100512918094581980462889847323178534444470217360827407773285430269","r":"2","e":-113},{"m":"77417663554540149842839561697790900557087258181720109166839308890653635098915594095886810382135133572841139577969126439","r":"2","e":-113},{"m":"77135517355737262016641158772906535112729164706036052509846398601135607794302132314161456699586883699660956063876089799","r":"2","e":-113},{"m":"76855464154224400508405957728814773934600610981894303706137698019356833323358845081973141013418169351738783985037993453","r":"2","e":-113},{"m":"76577488820401533552384265285474502736099291954214992725450210449814125417407176314853702711490229325532125429913340145","r":"2","e":-113},{"m":"76301579013236398887505946959481763251172753717242906736552175223209620730543355813697825005613286622668792258290755183","r":"2","e":-113},{"m":"76027717484613017372406802794477121386777687831055955838506709211158281236157655707158029511359538565551194366054372230","r":"2","e":-113},{"m":"75755886621473965359098881264925862460036595094035479824187048231210825211836747562349883237851969045139159010892123459","r":"2","e":-113},{"m":"75486072951247818220419068084949479177588572881212028282696012864207029143165753237262483428791026796938099646727249639","r":"2","e":-113},{"m":"75218262892258385534995802414493069002361404225299498608028048177890414842202269670783509222472010489117490316421188585","r":"2","e":-113},{"m":"74952440600578003459996274465959329185740519121925445483763523249511079212407687655824767690577488434399052914974885699","r":"2","e":-113},{"m":"74688594643388727194312830588966522591101939641231199653809420657447822745514841807661376064252205221787112914443729052","r":"2","e":-113},{"m":"74426710357326591499588861010235876301648547733665291661528285397185605477430127201505351396687890744870740731099494070","r":"2","e":-113},{"m":"74166768956483652205274331960988000015150196857997929178378299823459469249393396788633629824770349840120098038555960365","r":"2","e":-113},{"m":"73908792258478754256995891296952739909252816030123274943236849927429070673243466110554606110625077251328149364326501225","r":"2","e":-113},{"m":"73652728177661053326016544828853754495084076852522094564495049218283121343908197168838210019190929261896068443851634782","r":"2","e":-113},{"m":"73398566350491043939339553711785903798876345006885078504117677537352859874497545619582470133859211476107056022447640984","r":"2","e":-113},{"m":"73146299829258860460994210524329116860041564045229396639593951641322592339116754930067334780466447023320996869487928309","r":"2","e":-113},{"m":"72895933505490806707148161835393864533997870364086452390621020453471826448121746712655819457551800304282178394722666296","r":"2","e":-113},{"m":"72647428749469239607740273151198710557939993018761762176247033672976946491079812191883528610750076675368815603450639852","r":"2","e":-113},{"m":"72400766139746539943122725760779086868514414412864533443972308871964618778816439431069823559195226009550536614877013270","r":"2","e":-113},{"m":"72155933857129807445284682933338213119631010855925642153763119593883792041214364357429154702359589051376317631688110446","r":"2","e":-113},{"m":"71912919602132667469349405692932708717567227584320815071096077087866489544467808930667839544362100772842024084875093734","r":"2","e":-113},{"m":"71671708600174974994828009336677375358859894298696352110626339182829357285573671209010013364545631413927751611621339922","r":"2","e":-113},{"m":"71432290905705263852131565680847486046931137440761480277378631516112821111043879775837524947269732399501695834141010942","r":"2","e":-113},{"m":"71194672857670405858285046674787602323123051489905713686563379930870877724948471586142589140414545662980376311155038310","r":"2","e":-113},{"m":"70958826841269427239200520638479177214337083386332475183641343758370777850370594352412671369304442136282550483958116026","r":"2","e":-113},{"m":"70724737954404793317270953146628207754186343243471019034186566172189399289966737484679540952007230165779741860927397313","r":"2","e":-113},{"m":"70492390701029480296409054750268535347098956839863534155068399069106217084198804724914149485596389568486979147534564374","r":"2","e":-113},{"m":"70261769844938661358280846637796860736288107075872016816066044116690790797338422146718123796529244345588623342893967628","r":"2","e":-113},{"m":"70032863831977341383183445113365192976418037456657212895990178078579447396789823087761586448256750412771107400733529962","r":"2","e":-113},{"m":"69805669280786859112835853090121827798151717279590138655092061276485263303924275369937138669706195319799003893137189670","r":"2","e":-113},{"m":"69580166883782139667716804362941258751424965419178267297164327922700053145358190158236539689096217521321208597025395850","r":"2","e":-113},{"m":"69356341276712731156914008248756203168109917689168103961521996644826047528616621302252410789185709552911508562166601727","r":"2","e":-113},{"m":"69134181948019187069003906841536113150691211939120730861830774628167805623535632650121701783918719345593086177061950046","r":"2","e":-113},{"m":"68913681048057437907908647499055703033950822904080862817582112584705866358726448911291214064472787560414416166335166874","r":"2","e":-113},{"m":"68694820456027561386363943224664208994757141887450155159081336088950890891380454044756976132675799488490687282804747536","r":"2","e":-113},{"m":"68477597263597666786024654854565720551896687733692716634434884242397694282171271530161092242083703326441044345182594807","r":"2","e":-113},{"m":"68261999717153557553958190291734444128261477475108120557547115849636180356899235490179900717037029349211246285989931891","r":"2","e":-113},{"m":"68048012049377268572248582007200568440701343065215014730334374510911897084889868018716741400844294675885987199521975465","r":"2","e":-113},{"m":"67835624919375472859983102189743268690561951703682165386910025695881739826284455444832392672321627326929738083626225282","r":"2","e":-113},{"m":"67624822392287208525622039176500885356691676878174502046076512210147909036831187483444129152680428046104391839670129001","r":"2","e":-113},{"m":"67415596787951807531063297328546352986565327322481247320921868415725764345373516840592444218843705966531644951208164512","r":"2","e":-113},{"m":"67207931465109283410049553499040423316782202485753946732785497858833328688016388559593693044369861804965597505395675401","r":"2","e":-113},{"m":"67001820741348724767481378146708054807695304301377024729053791387234164077620916906159568460490688626903906996889262210","r":"2","e":-113},{"m":"66797270766398419577829235460114140576355228144518270340165093363981929798917538337869456350797764202404764329063085119","r":"2","e":-113},{"m":"66594245830996238320324133327653690188385343524813645423272309105796946928558127608560553123742158057037843710875291630","r":"2","e":-113},{"m":"66392744063814501702744797788956619291896589964588584935662969258738738007372994226215219914934676221022748327058347084","r":"2","e":-113},{"m":"66192754376155649981929611047224477771974089822659995414094431081984718948856712173892640151915632970527429143583517042","r":"2","e":-113},{"m":"65994258864432847937116892452976481584651590624813634210741832614471686948540432433168859727266773718086962003198655619","r":"2","e":-113},{"m":"65797246841725687425433305612223902587206949197089450869594743252289132410500008192695852625724789902541612223050973295","r":"2","e":-113},{"m":"65601712310469972172537954292154301161083991287445946219817389995585253590601324178249379932461587950382919474696300226","r":"2","e":-113},{"m":"65463206264373893517135170336449684585990436381612791190389425134251270713305708761628912286191555263259160493436425869","r":"2","e":-113},{"m":"65499457110613103800486226315598388897831518775516237814748508294068190340645094445630003932735186612514982767535281400","r":"2","e":-113},{"m":"65537273696438394129875987013679513539620225770663267550934085572403248452582712512075366470816267329858350660616377796","r":"2","e":-113},{"m":"65576652589655374265455951555514919743833336285932488858442601938328471748423734079141229828376364807374854175314583946","r":"2","e":-113},{"m":"65617593261382604986017141117898404263698008242351719037875324390828808118182907868882055620953192600687421649324271070","r":"2","e":-113},{"m":"65660067920920892804168206919766220051902578145786546076244895976589136742297577729711990247146045481415589123037590326","r":"2","e":-113},{"m":"65704062787000833485486972355839463413798480275982446684372963691801021230334375266633491598437584870985491800441701281","r":"2","e":-113},{"m":"65749568502105400582821315243210656336538523800814116913940479148601088439414513005669346549936187684861090722596666396","r":"2","e":-113},{"m":"65796575034420762759877117889081382062940575930753990236083786405019262747200169229074153389312067178385200346357365016","r":"2","e":-113},{"m":"65845072389942564773425462293374054125125749655275366935898877361039614984341840835067070237636244159906658649501436122","r":"2","e":-113},{"m":"65895048804777346471196751577254237548382212307971547151227242815401241750513024449142173519912167951342315590396924501","r":"2","e":-113},{"m":"65946497277893641195331507761172106809418902544497392573266949479878167220424958726331322679633890805346612419245929297","r":"2","e":-113},{"m":"65999402221372160575108949019757186093834000783384620157521041534443717537387382900334011489284724695896953831051329882","r":"2","e":-113},{"m":"66053753622413577826945791536129159470739399891225336774984007430927029241694894428617796876328328675603166036834820028","r":"2","e":-113},{"m":"66109539723561901991358694892803764611549171778632016170987721427021521465065614409612058156141180735061181101678714848","r":"2","e":-113},{"m":"66166752568939094033545907168208906735230436504455305209596060518429310115912135059141074661670489825614109436905943033","r":"2","e":-113},{"m":"66225402901242553809695844366855216968192622659120435817050229304130420287026755215713997865295783657675028944228792077","r":"2","e":-113},{"m":"66285458355338158420354051251647274556737578203947921227919138640370388508072597316560602509806148292575355819193030033","r":"2","e":-113},{"m":"66346913122095076100836419093080925754287673044843073673829555874263255517398084720722599350479034921436265908425466359","r":"2","e":-113},{"m":"66409769481763266453788926965053635087568286173894567108239807747320483154347143201951383732340333533973482229953611417","r":"2","e":-113},{"m":"66474010883319809269449032049376877860171870068030627352686787304158852847745631232605278344584773001566537791913152233","r":"2","e":-113},{"m":"66539611550011711337548871211543508886949383255223021548001501071499534223185706566613382302028478888714977127225442036","r":"2","e":-113},{"m":"66606569360768775770143778745470518481202234437907199071326088452635499988563927052224072293708325695941398553345035440","r":"2","e":-113},{"m":"66674879843517695694309271816378774748054040577406101721714548887469614385938778969417306393976036836751291277900066738","r":"2","e":-113},{"m":"66744580248550327089040365624543634102607465167028500025299953422330528121820586898250865067529608588760527984917179192","r":"2","e":-113},{"m":"66814954399843145240194845090050034701021813286592561330390006225307075167241603644892547710528300765232284357265405585","r":"2","e":-113},{"m":"66866920215406490555976504520257079342269762132285860413679905527377693179245650651217165490162884664718859203844929953","r":"2","e":-113},{"m":"66920205885057257075904485785931970970889082012144293461403567406576949765615899855694996510871503868089445987263913646","r":"2","e":-113},{"m":"66974789373389316734186588380664650742259888941592684141078855552745481916830862226961163066188029078725470144564890547","r":"2","e":-113},{"m":"66945371044967002278159983226666764985924794123064301186026160335364232167825586954621232557281364474549963884511908456","r":"2","e":-113},{"m":"66794845200209852022436479397190707113111804796935954073262674638718926762073708383855374983079623078295806558507964914","r":"2","e":-113},{"m":"66645732262359018302246808358421156157216667729145805543669180224769172147504980976955290875688244326133201542335965664","r":"2","e":-113},{"m":"66498028104000488765324307233326186717861510528504244987200213406616509675009691518187968806529447763443456431112468305","r":"2","e":-113},{"m":"66351722568386753679699072367311602364908010256312591625405902382095115822623628803067394528564607365582061387814876562","r":"2","e":-113},{"m":"66206809778538830487010509325767259469340296276106961046494523372451772593767336400014486882039741849419114315676148732","r":"2","e":-113},{"m":"66063278981323707028034828056414598994096553491758646462391227517399023352926407125368425124497024033249275960377642891","r":"2","e":-113},{"m":"65921118390771517898184141184949475113766063828128481678463571129028475151306013221482441216087021963527488773998865920","r":"2","e":-113},{"m":"65780323418343869411392180185066648774418445247813402134144589198252757941458278615330810856113452425088246892528413763","r":"2","e":-113},{"m":"65640889460631709872724435882240881009559456322031934622045281112819813359194580446156693288062216723278561407824117726","r":"2","e":-113},{"m":"65502797441141527311949143324977150977217582628526658925216726122299574629453074722240919284450826505727038555794626288","r":"2","e":-113},{"m":"65366041736963689011259333199706229661964625885895018680382736896937221315935602663542798925031735996223259766862611478","r":"2","e":-113},{"m":"65230612572405277165818045981687660717188026589830936517476474189394389035874357975326768295451950960573819833599857894","r":"2","e":-113},{"m":"65096506037378877673447214461862284799752995000976334006486065895603180705636784540965284328959131896579021657841439972","r":"2","e":-113},{"m":"64963712136379097722781222656458332087795967871184508414237747751374579829760683521629850842215850444928606351961786272","r":"2","e":-113},{"m":"64832221161547423461944150912154299762154594789072128604502078965081843968671228548123536194952124788620999944100029289","r":"2","e":-113},{"m":"64702037253607829996334348034365162947454027840635350766046204135410349026640222771402945152720248382291725311221877669","r":"2","e":-113},{"m":"64573162249450852589108566412205062039974985036128577870561964160427294798525634857833209358156584340522710420581865243","r":"2","e":-113},{"m":"64445567748887683453301930389996872763391857484108036176691875244710620530547726116077853013191927729142124583269350969","r":"2","e":-113},{"m":"64319245831918306424661640007729068625442628717382361758310178721723624553720767743310930991076769053583463169178067370","r":"2","e":-113},{"m":"64194187772407352280390944856147650290863135467873278989132544614975623985231587848732104742940422586375477026461816856","r":"2","e":-113},{"m":"64032473513303003824822091226314022740506914074610748319869731812425458220858996763510816509863694935450772382609676017","r":"2","e":-113},{"m":"63827288243894844046558376528464695931291212365061877479269738197154327598854256745572012450630123830148090062708828664","r":"2","e":-113},{"m":"63623387427180554928650987109819771461829016395360804839109338719740876934256924249876436711898771578420442819840967129","r":"2","e":-113},{"m":"63420807579083364929309011919451628072812321208096572520626560254687262306419074902177335610876730041233882320681298963","r":"2","e":-113},{"m":"63219607706009435136368549275359682629622003003760099528888893574393433143173964982065061867998393662246444566437633639","r":"2","e":-113},{"m":"63020062274259795366500738098621502951621350391311566684597818868638241103177008783718795348865210312547111741227089159","r":"2","e":-113},{"m":"62821787431105878750151360552744232506884945977232378049173752581305947923526646880763718878448821746392772490629035147","r":"2","e":-113},{"m":"62624758071903729352944394253045762850755562834339316414581540078792238616693622432464862267873417357658029438098057568","r":"2","e":-113},{"m":"62428966232260439152623042007868949951366153082776955526035966733180497835892986546373981103105274078839089827491687876","r":"2","e":-113},{"m":"62234402953745344428302734538226087741546701995353732074436068994689638258371547681017858438876793758397848903397535676","r":"2","e":-113},{"m":"62041059930015572392301235769175875998612003810698397701254004553018192216095791987174647807987683261529683232061104138","r":"2","e":-113},{"m":"61848928918424728679164968110756702525453424461640594487231991263822459840040492422334413135697439427918310604818952825","r":"2","e":-113},{"m":"61658001633007673265699287307413577047626424346925195192244179261838501227245296879522380461055901240845710951851923492","r":"2","e":-113},{"m":"61468278058354406399710453886980592509742854402010208784535553294028609479627799325594412995446720365089197336012293662","r":"2","e":-113},{"m":"61279753159252422955674721934459583102308655597357044103660263006263595344298861191033120669448568044863060708608782040","r":"2","e":-113},{"m":"61092422210180361274461155527300945809237503638690240346855022793249875164715463959071455472916599329519714984562406296","r":"2","e":-113},{"m":"60906275504956207471363698739178516540686267067938222336206202168015798359019143088995536651404380744443763509982653843","r":"2","e":-113},{"m":"60721301879226983556825660085956622584824692883049300891656577699000831838257806356631150843109680626746128569049489986","r":"2","e":-113},{"m":"60537489468397280508754253260097463686830347738969103403677037864949199819623395916878184102481295310398698362832000584","r":"2","e":-113},{"m":"60354831723849717321362248867218323371267133617918024695208357419996540860199245494305031362020986291212004558752726983","r":"2","e":-113},{"m":"60173315173161435318268766340399431847354317382962385244148129567599726233560474124163785833080642718204852976010097534","r":"2","e":-113},{"m":"59992937110292287182644697878772072255969327954058114748260248736662932549681642564959310999730764062294958098748301863","r":"2","e":-113},{"m":"59813695193948547593883438840746241818254942776877623056320203598406335328265164859416000314326549755154868801397088372","r":"2","e":-113},{"m":"59635592701890018447813565707425989599911986576172045034147111641665058371225093086113507722827848649561705710767385398","r":"2","e":-113},{"m":"59458612384801838500396191704876549827672310799194993377966559966466738607634458425850481440380573271440719370357991956","r":"2","e":-113},{"m":"59282735836312864373697324228509727572103976367232720682747840930085137545265159406913123954854547731089345177083361763","r":"2","e":-113},{"m":"59107954147834626758829942716643293253133687889759676318977694222307931492245312817821352919385610320507525512704877755","r":"2","e":-113},{"m":"58934261298568842163681215213721591704892817327950037557719170384566436188647632260342717566858921328769364777482635273","r":"2","e":-113},{"m":"58761652333301067209240318530737159631919533904111613933428283976098769431018869287617408305890900759207668996075908062","r":"2","e":-113},{"m":"58590115137863969481609916300850087732684400601872430018088385225778739868552146812259351360512449698231279014086999661","r":"2","e":-113},{"m":"58419652359190654467254321901418466462347302045517657443886155816464948206473709233193248338132917624020361320559363891","r":"2","e":-113},{"m":"58250253238714946043925544790323918471769710472888717603018907257992982784839877612829977153895892068155790975149723056","r":"2","e":-113},{"m":"58081920508788341524605859628901489375773372791446393682566206787806107813580556660958671780277902029077477315769037494","r":"2","e":-113},{"m":"57914634572591631352193780680540094203840526098446999755720900043242253779938864894056114241136724409518024482458124507","r":"2","e":-113},{"m":"57748397558325270364048471120695261115700783700058128738311789488232723115347402069767322615508088009140884790922999549","r":"2","e":-113},{"m":"57583198056823592246469174891743256021609479355881042178902151291568048756624806036449465946053660290481775598384375580","r":"2","e":-113},{"m":"57419018780762263965009701321415887789678881986566768892921327717164822050474422289613885539828688739956849910230020647","r":"2","e":-113},{"m":"57255859771441145877334721219930278583285077232303251766293491222120989505564943234660345448358934425243157767132714374","r":"2","e":-113},{"m":"57093713192295070571142122492542336195689800651006937676076717066390352524949806646193296929942134388436302127518582470","r":"2","e":-113},{"m":"56932575033575573332029284546163630496040155633347766589695395147849999836468747175499747742469010133933501297402823904","r":"2","e":-113},{"m":"56772438412565076705578863647864943447028567233799590932972050732019230968153712290730737134628021589545024654423086620","r":"2","e":-113},{"m":"56613292854271668064708275057969850604117458503218668514337743846039718423024628196888935634318673412676754293115262881","r":"2","e":-113},{"m":"56455128434258699225975938524661062507622726854320328022021611428384815249126272772592799105819024984410385790815747094","r":"2","e":-113},{"m":"56297935635936414496183873919726997246048752784769815769760737466778664639008064014019323313118388913347092108511448439","r":"2","e":-113},{"m":"56141707998593131827901078184494661229570371148683243771719893529340570478675578802854142367422987024512303980618583247","r":"2","e":-113},{"m":"55986446725771309784841142089239064107644223851677954512555856808331594096009409552978557517818797486798116194701187547","r":"2","e":-113},{"m":"55832145316444442731682272134219317816778653912267063895072762579313594011023703957673245350618180628819634960786037170","r":"2","e":-113},{"m":"55678787318225596419288278046037752341346881594221816338615692772172770048129739831483953191243821495863468835548298060","r":"2","e":-113},{"m":"55526366720284107798936581561561088020949713834567689364416454635702592619923588977290510852778620816434821915268389492","r":"2","e":-113},{"m":"55374901237282957602358081175924087092976514537937942049651455352804360996830089145136551382479047391198906576673534187","r":"2","e":-113},{"m":"55224376184875640170402574009394276261212645919910160734855746005399567935133196061658233263456657105313002526892286750","r":"2","e":-113},{"m":"55074768661962221541210190281320049829480600847883007883553618212978348752436323239977525943445563955065897983057502251","r":"2","e":-113},{"m":"54926074959368492906483331958172776648011214578462723542459544717301498650545279767047878388601618569665044545312040488","r":"2","e":-113},{"m":"54778295265397651363020250597902106487247057786757232349284604448340334130027413955585735093345403249266187945654297204","r":"2","e":-113},{"m":"54631421192660034520668420668975743938575717715191597940050662290031917612428128007372995559725918921912830975689429102","r":"2","e":-113},{"m":"54485451065205908624080485041574570699163157718993309852551537265348310875406807873701470899551440978671077619193532233","r":"2","e":-113},{"m":"54340372843594985752011648631373607818157068611898985062800129058958656194786614254373711845899027434546515812208653721","r":"2","e":-113},{"m":"54196187281707205718363600112331473580366276415492957996783751734728332756108435039152748481416110604533611293277252774","r":"2","e":-113},{"m":"54052894531723226643335119379722195528667323624740367818331775504083830354218910170952905275683417181505144914347697372","r":"2","e":-113},{"m":"53910484123787137571494075205212510975937044054129258308862543934181907759018908899984693055901037888009645460167049250","r":"2","e":-113},{"m":"53768952390906540980128585172190023955158414555900168692373272659149138213109601090672653900813263629435780440708357491","r":"2","e":-113},{"m":"53628282076305382091985536513449239564331192317344571115990501054574898949692212688551542841230389602460587992320522934","r":"2","e":-113},{"m":"53488463849133226819100922726234468359408256223883062721185985586608698785302258293318863691331719814101077374068829831","r":"2","e":-113},{"m":"53349494750378973107157930722626094276453185275424825698635164143608201229506713018367258073617895641995090994419653761","r":"2","e":-113},{"m":"53211384127285299111551024195217449154167517885723378896780030646876569451154167836339845789435174146662770902381813665","r":"2","e":-113},{"m":"53074122718919534039161810001939995358578410143510795066036581913589744567175732916120269370011501338424883349474780273","r":"2","e":-113},{"m":"52937693915186348248773573540239889349190303770915963028651803600246564324825903563949455530566328541200235905876983861","r":"2","e":-113},{"m":"52802091489771116897550759877185571299009629101976895829639488107505764173046109519615215877715063001196792309476052506","r":"2","e":-113},{"m":"52667311703889722661140422494382001109138301803784257877941149330157552394752113615005331468813547599018016015586501912","r":"2","e":-113},{"m":"52533352883641942326686189641795603272113199436207707257973544322091903471670737349939129958184768149378937945601003060","r":"2","e":-113},{"m":"524002179334130679733099637643866429977953890987817031547424391668078390387185319438343173111170986435099505686084496697","r":"2","e":-114},{"m":"522678861200147647000892089485036098140239802446165142844093129846324472011810926584293826190616170895657440832267692866","r":"2","e":-114},{"m":"521363517092209348245819302760788818138132545983401215802514878727965023423334040296063524025658657325758085760382036533","r":"2","e":-114},{"m":"520056083796421009097200728358674770630103759488116504365439187998362908826495722009345689245519991435505911394706052631","r":"2","e":-114},{"m":"518756521285539409329401679861105635456627521713445944738930497559661773643438773432154434565624575991998975892772922667","r":"2","e":-114},{"m":"517464872477365387138484043960336908637271352689016343759959389004549118917188494137414858404577411737026912568157362787","r":"2","e":-114},{"m":"516181374530309741546696395387619430573070943225562141846290718886967735384985703147514218403720684760975304663028626355","r":"2","e":-114},{"m":"514905711263632971403899207689759398312620918504126278059938956390058929730686945126058840310866087464303862662839023162","r":"2","e":-114},{"m":"513637782078654155421970628619864565421817460637072162151965218788005866259254279354139560591522805956211967163864029257","r":"2","e":-114},{"m":"512377526743518607881331453468383728785239673922775255003257653553870638428015444119368044114387280381827393096319622718","r":"2","e":-114},{"m":"511124911217633645561487287749162458614024248618171696804787574871965104806237911543739436857040179238679168513172861759","r":"2","e":-114},{"m":"509879967332258592512041331490272858588262948528171294654417086956105687964581359419718700940757344672435130311228241424","r":"2","e":-114},{"m":"508642660723172965809085864382111673012868677474512985146357950005646271827211416917845172924657498688451126143860456591","r":"2","e":-114},{"m":"507412927223035512604554843461347911504662059253180782582788740073787453492906036317593064125210175908908191642331276272","r":"2","e":-114},{"m":"506190643675833591985476351948471532171437527310477316622949402571072237871745686763411940787418152235178720076627446515","r":"2","e":-114},{"m":"504975797110312160997568798484150311837991669545708057943510078247329058911781952751223304376054211437133118611303658807","r":"2","e":-114},{"m":"503768360439204982480834343313112305073988907285408171573115461355821863248189182587404244066856903380762195489031475490","r":"2","e":-114},{"m":"502568408798901450501363758015516982467416935625414841806984752345746810844635437819715024722604882090032735614219106133","r":"2","e":-114},{"m":"501375753771226531290702324066714365611483176374465767715166145404523048600442151668686986535876305598402850031671579566","r":"2","e":-114},{"m":"500190343551283443431408101317751165886318929011990366357697419407659317159130312545542828437618879498915900440226504944","r":"2","e":-114},{"m":"499012154680811063516024019275283088346306454826847076394995046913175943205502726313949590344869666962747234531005863678","r":"2","e":-114},{"m":"497841290387037242388852095687171299742575002859945070608442749718658706930917011744485034761377383553464840370574115282","r":"2","e":-114},{"m":"496677683138193182904163232523143179013665238956207298474320877566537799804234496891212109781910619891505461626437819880","r":"2","e":-114},{"m":"495521233745665780557664225513526727437432031119018521707335021798158126710699353512325083051333457304252133319302663826","r":"2","e":-114},{"m":"494372003663867459100969144757621727061616018448926708334966605344965917436557694807685494562494647751982174703962106277","r":"2","e":-114},{"m":"493229815932012295285991736316373629256455761468124188286670223973673716153907652139715840105430703100831292509812069410","r":"2","e":-114},{"m":"492094631513697350543534941782516782794385758355545457845710554659447399402923663278206944477466674397900209311153273832","r":"2","e":-114},{"m":"490966437544135263872546392874944693841854591809473448027390919180457230520681969739527593973658228432913293604694068121","r":"2","e":-114},{"m":"489845225624270775202304664446969616775328496642378581731167376683257990641783719550445834528774941712196291558066805055","r":"2","e":-114},{"m":"488730917346867215675064134586690857837470905815797480398437108345414081245112585595819881601435686671413216716042813456","r":"2","e":-114},{"m":"487623473199732621610697991468369866135214167468293880380078827715079187913918984416137202142869237701164759935598029537","r":"2","e":-114},{"m":"486522862103624203936761310040731754641856762267044838414280453184322182659139202019133350998163451602459482102377201928","r":"2","e":-114},{"m":"485429364798186329723898142209082982796959311439469114081137776614742380621495787984727375116482931221883266931555854915","r":"2","e":-114},{"m":"484342818840123768439365550357584219328439136690898321305528071320473656020555186792279356999407432241966861799238693341","r":"2","e":-114},{"m":"483263005190898166995221592005204471332636250678390490604488470776353824883215564877255746987801218372558774458785211841","r":"2","e":-114},{"m":"482189906925039489452925176868750854921134397189068990338072128586303309294550210417001363778428025623669316957031130432","r":"2","e":-114},{"m":"481123636197398666549638398347552354620606023266236013142380636952918057013012132828930589226619773884082697156141765162","r":"2","e":-114},{"m":"480064137084982929166714643314407106476105003457887111534570855214875961584376980000861302430253900390223525300876303408","r":"2","e":-114},{"m":"479011322114562423688897846242518480815517755713511790505784326906807550240090563351383316924713856158221563428715474429","r":"2","e":-114},{"m":"477965093081042947061077718077705328043381078920482538658052116421098794132356167139460172022216181671424042310082427150","r":"2","e":-114},{"m":"476925505756224077804603571798247828318276266496053094974117751747644106746184086281204040900285130512182196376958911205","r":"2","e":-114},{"m":"475892510245039271801597144334728175372365771823352153653160287424025389614021558394570060631866725128909176413085272215","r":"2","e":-114},{"m":"474866034178876225626652376615964798222499065285980465359088767864171737126706181547427271316210132752068497917453712395","r":"2","e":-114},{"m":"473846070498283329162451549019799835796690745569697740978656405604271400716044642024266940094420828018758379466075550659","r":"2","e":-114},{"m":"472832752489951843065822551491146616946013986371771578893946998910823154100888951395366366529988075622407894558480271798","r":"2","e":-114},{"m":"471825866157827128602371495796542864871807607389372927515975331725982602586900168522250976589837792856988641842981103903","r":"2","e":-114},{"m":"470825429323014567637746840615507058084171604392512997592198828057194481958212354619199890997546182118671087538420978459","r":"2","e":-114},{"m":"469831520988557703688825382588002085773991080127437762096864786512272998304368943313969797368932572154605166985540396432","r":"2","e":-114},{"m":"468844064047863700029297004526726184876446826963442984609211670201779113723231328491086236024899813601120395330940717133","r":"2","e":-114},{"m":"467862941022798738169609644299366642531776045108296249205295422066209206593315525811233449705556321809528932180292340126","r":"2","e":-114},{"m":"466887990903110200188594226842543157622145001882656162498916500365638969185930783014236089452501143658761933958669058785","r":"2","e":-114},{"m":"465919194648770932722447299107965912133156538585801620758336760279726076946535631328815625221665200929688833555304628570","r":"2","e":-114},{"m":"464956477402969763585994813483709728426230011224422747221396369858439876170047548858629599697441534180646567699377973455","r":"2","e":-114},{"m":"463999919907544387817434598459496988471771441476941031774792507016516469952678632225979170980580445826743514298334735346","r":"2","e":-114},{"m":"463049479894442886908420510087084238128711864484400430250860678017874167539500201932707356605646846167166391749883988610","r":"2","e":-114},{"m":"52788275073056126979560236744433780138719649068718412882223828578792767208632671918022143507874842315744939264849901161","r":"2","e":-113},{"m":"52629838548029940451471385813995174947085742998179775661750557747225417428206481945506639741057736844893680999006975103","r":"2","e":-113},{"m":"52472179723214538280602980493866889629355755681840741895501028097980683091764615907080253886711069727340537410645272079","r":"2","e":-113},{"m":"523153028206966383747457861600388006603690566109545026143034584482287001606960665792520555202857828632273010497586190399","r":"2","e":-114},{"m":"521593548478935824899843982327593853001762309657789694110838223365470278441923862044007110211958833241151227057563006620","r":"2","e":-114},{"m":"520042028305626718249499235760935410941442722980881447629184734360369076114673144503406777186083201366916175400089906116","r":"2","e":-114},{"m":"518498159908851892760316443253362550246113052454693631843934074314524288400227053621616726933869722782873519482440832476","r":"2","e":-114},{"m":"516961803573929957763815367824355718775785217122906861750028282977221499746321162533020733798682384376606458323262368161","r":"2","e":-114},{"m":"515432781259792430903221323913329901029194339219653831514730252462102875131659595958853231133093159920616224260543292545","r":"2","e":-114},{"m":"513911175427820578004503108610665746925229387953772524930337296505068683539348915770770177496802705379625691316453827509","r":"2","e":-114},{"m":"512397119722301386141157570068298625311822200119138872617387795237162214012883332147572602456799760023753380167068594338","r":"2","e":-114},{"m":"510890214718347607671082105469104530496322385583792997219111801562044878231622220357261522292939804892395927218882749793","r":"2","e":-114},{"m":"509390567986132783312621180172689756980343135809471239017074942461775602042109944340170769195579647716682933082770174857","r":"2","e":-114},{"m":"507898076431543821785397831099943282699330132167799155206466401657997910373281693070734040263073194619894233802258087670","r":"2","e":-114},{"m":"506412835121006929194899280239926460493782920919721619860503608398131230097181384345806818687798574867353284760353076040","r":"2","e":-114},{"m":"504934721056098171436590602636992104855401982663805799934016792426403232380698239438656215141841801653684295002472854423","r":"2","e":-114},{"m":"503463717137894089597104142718625594752402161262295763600019385599427543312990899934876231517897523114097955906861553644","r":"2","e":-114},{"m":"501999668005418873868420143705511614017068768448972267367384271141883885167609276546899949214333998344649027929876477873","r":"2","e":-114},{"m":"500542806767515202775140740513415329104149787473529912256400316274376177605850103919323226918066213519499981777410141921","r":"2","e":-114},{"m":"499092990390360722084846002808944520685149731659902940598681761901995463393888975236829014908616876206942691978016154891","r":"2","e":-114},{"m":"497650483176739067642044990529533510545508624256028723553155681246893382644275183975252152339855780409501603029473944208","r":"2","e":-114},{"m":"496214493256883948035182767641490295170599727544759670263507082031591195577767153098334573678405212443860324065980342313","r":"2","e":-114},{"m":"494784955410651901173510634015442790494328174684303296902716041181579469272659985874803350831460759234820566957865950582","r":"2","e":-114},{"m":"493361893009947868610452332530957472694613671875115746749111119405207496669388020981528850740328014397899132320856134329","r":"2","e":-114},{"m":"491945258318717038513455390927780961006187910121095042757705636711951634108151063203042080387800151264228198612138661226","r":"2","e":-114},{"m":"490535024282010362833003753220514098732362875976426525471199958675737358460312760628233276606035615501234440060003100355","r":"2","e":-114},{"m":"489131038137851426184739645255428907916524322336340511868018736850502779031257333807807006159134294179541246558216166215","r":"2","e":-114},{"m":"487733168207185969644679850292707826074220282873160263403861572465519493637646308536055798384387809632725686816728759730","r":"2","e":-114},{"m":"486341725541082747493175055011259037800662357790365869236394591380224675457169606567431248156671340551566364644030720976","r":"2","e":-114},{"m":"484956532971342428145196734712814936303023179832370205465017440187999230692447132282580764271132177295511947600242085216","r":"2","e":-114},{"m":"483577674511210347075355914839636474342601511355121266332955331891543038859580347525468704614236271791479742204768417586","r":"2","e":-114},{"m":"482205333158962531486082795099253268758894235847741018109798570774461441133971029500250164977917204299736877672867539268","r":"2","e":-114},{"m":"480839140138067157725130019771944681725654765067929765530905611383654606130482316917317710136256856965099172175124527094","r":"2","e":-114},{"m":"479478778956901896261232883994526828066679598943177664727607392985379492150235698411604997603469975573237720055312136067","r":"2","e":-114},{"m":"478124233738404038785382744724452693225462699098332892775841041811614492504368231115242534080766715841522232538418158948","r":"2","e":-114},{"m":"476775426827088350438261968488501037324378109513437016131089089487565006831490518928711570120836490686043801758827941211","r":"2","e":-114},{"m":"475432334259524675023637590525738902975934310606844907018741213418582288857242005417887333130426793550784413135433102705","r":"2","e":-114},{"m":"474094920791708925792875823030961850179343737898651866477110555190569686810241169697372217550683252192231363187760542585","r":"2","e":-114},{"m":"472763228488022965529029891570906075202371576394484028206129090400239876829083306572848638898106671347836366693332627227","r":"2","e":-114},{"m":"471437260881578661941354560178344291420431780672905702321770603522229559929355576449060061550602215235690431963420113994","r":"2","e":-114},{"m":"470116970553013984002934705382097993784825143729828025150029802314245366471787848312543862326480853150655881663733859716","r":"2","e":-114},{"m":"468802452901857121400537412747438578715808321706522633801790955060493099207778855548429837546658908857801285660015484023","r":"2","e":-114},{"m":"467493901607347124346361215724031057271395500652873285946078046367220074218530904681279341160262370188509888525658289968","r":"2","e":-114},{"m":"466192012718609447645667657042416657360518936684003039313911749096245237286080211582864065848832872335100427542757547941","r":"2","e":-114},{"m":"464896628831637628869197416901335043174406400390095106575031068126863477750475647535125046620581231516688312562623826372","r":"2","e":-114},{"m":"463606695418410886454574266150390179415672186907811653064245258619167765929031783794902730335601393873243957018020429374","r":"2","e":-114},{"m":"462322133586878150135102337409694460833033232546996690603159063486504061776316682726734308934858275453974723989367964061","r":"2","e":-114},{"m":"461043017330979441553624726716388714585072782123016088593799845608373867066272653056024143294143993643251445293217127656","r":"2","e":-114},{"m":"459769226189146280828854167145798437022026022455944892097758306052303314133345499489205437607216931380617402379636304046","r":"2","e":-114},{"m":"458500721765009597319575745311886285340290821852016838282768192372177761434685514768969862838636838294670303736943145983","r":"2","e":-114},{"m":"457238297145147145398816291959118252078499923329843752520713277257935307958015223691596747767378806466974134563190414880","r":"2","e":-114},{"m":"455981930143276215724290151397446333371559625426642947878492132089766567795077143245781528125371383901341742475827877411","r":"2","e":-114},{"m":"454730776484639904158598130977552488187525029816335963608456097021558669748148966862454139122899936016675185272513644536","r":"2","e":-114},{"m":"453484819049639899634781485035243277583461917143858621056427090064828645480936733999938060659688810659409292709544753238","r":"2","e":-114},{"m":"452244042109867053650011389247456794125051101582106512951769899872953403472698905532599115054811790082733471222895625020","r":"2","e":-114},{"m":"451008437624013017851016996804721842577575236870564870870735050191423721336023388249400720851831658757121751285448518863","r":"2","e":-114},{"m":"449778129261664626033298506421068398454456594109128375558354487076690529053224128031916584365375311959187140072914905913","r":"2","e":-114},{"m":"448554179751081263600271502342144215502464722094459721416775891859175289929049880505492899913942443163277426259616473666","r":"2","e":-114},{"m":"447336322041716653105307696496854999604722419483823550704041239635658808534751564076135250610594223826560147480560917962","r":"2","e":-114},{"m":"446124086672734796893811295022290054495170318789096281141149204672614919975526363367514972257750207643841012487128059039","r":"2","e":-114},{"m":"444917195213575711548274717855498607268330840975976593295230889991593029869191298889363105788825368107306499852313624141","r":"2","e":-114},{"m":"443715632492018535581783636329213621109405209015021942379697308491322847423085235008940303485914541284883672986700796863","r":"2","e":-114},{"m":"442519206391612531836281991034020401802988729542861125919336050238796334229619649874431118358496386691155689485549001758","r":"2","e":-114},{"m":"441327917227491433458962800999728124343815115066247611989848258417906237491332887625030431918510581177256714940938576080","r":"2","e":-114},{"m":"440141773128349878469970644250635328446423705245308290087108854501441153951725716802168570099873502525703080026527446572","r":"2","e":-114},{"m":"438960736225182688045604738258902282238246403593725859274297771221204561820273367340193102431628438076311326375377466121","r":"2","e":-114},{"m":"437784825186557634689336665814684508090365714988307011761396367165415814731697189583645557730843517028044042495307691897","r":"2","e":-114},{"m":"436613980404224266740815108253154477039549301837611760073421242991356699575989842539699764270313148457710757268190355808","r":"2","e":-114},{"m":"435448236259900154250787726475862987562325901035419844934205230104428599094499263048367166745391440156708962499899353620","r":"2","e":-114},{"m":"434287607548690784068465199510208132635030861173582753897740118579635106468966046356692023155740577194623816933311670342","r":"2","e":-114},{"m":"433132568711103138943609026341879746060970116339927475639353162405849099984474839820829629096633330848717509315384360585","r":"2","e":-114},{"m":"431983386027970552292851583502207288968289414626600929289005097763646968651029478149842762740174231281211798348163019513","r":"2","e":-114},{"m":"430839678548201391626048258749209509376031427824170773527850170407488167850883188244052237602808569630359382896260591114","r":"2","e":-114},{"m":"429701396408924606683012506722118327654425186986405803258723812833814839241018087783364306408004456870433907143821693529","r":"2","e":-114},{"m":"428568455637936539523423837526184909669015036987384343657202850837746636550477465753464871345268030618003340772982868374","r":"2","e":-114},{"m":"427440972458605032182289995149160301549227874239159157974402908196818918555446082735161098538008168258556331525929468951","r":"2","e":-114},{"m":"426318676100978921136495246584438755347912925054084462291840801502553455392079527218848118119421214959096193519975855601","r":"2","e":-114},{"m":"425201581618399070390928680746357493290680980954863234997171077245560060213216926018171758130578418447615655996400768925","r":"2","e":-114},{"m":"424089820025336221244748791754937259919987720098690794758949508024521373410436090909487695185786894388182071668638448348","r":"2","e":-114},{"m":"422983355284686408434565343038020887151910306291383902173349665059994496152532899680168520440185201951513685056940288535","r":"2","e":-114},{"m":"421882101433205356347794863115409809111947733753396765669069237362405162385422648544158437624664317120220371257885874596","r":"2","e":-114},{"m":"420786104662706526480663591656700979229889073075983283356657581380937792501480222844616064083499507261635388551817525856","r":"2","e":-114},{"m":"419695628038952765007898233110459621097145504529088219025966870710541336363744496858406441555320687544305674941989739040","r":"2","e":-114},{"m":"418610785463679583029596817463611368684513530990400664862315329480897418206403821146349262015781076543384627012182560905","r":"2","e":-114},{"m":"417531827294455897835296586666692820891629420899545055482953220476408809114856730515018789090206460325996857212727188020","r":"2","e":-114},{"m":"416458228800173926288866452431824604542870976810179283327919540061993979642487306143550374600334716997063214384401057742","r":"2","e":-114},{"m":"415390288839111293164047032436173440294090640235933645915247974308546043346449824416630012013282823381048038294490249014","r":"2","e":-114},{"m":"414328010479429435361552690732926728653111598249100042613914941658751946058091519702127828570335380210982790932264717080","r":"2","e":-114},{"m":"413271364700165917231401788025452044497104456945216874864464226661021969891203163360644450345600639805120143599912077736","r":"2","e":-114},{"m":"412220019959715009650173763142338948471783406764957761354104999045715691085869111417061978128486628745592484412825423625","r":"2","e":-114},{"m":"411174040726844493365836198669922687802347659260638103154310830866884436503794555995317071557714336951346657535310439084","r":"2","e":-114},{"m":"410133341813550304660020459451160765428201517028857092666018795904612889069602245973557954474365856957391297183533069805","r":"2","e":-114},{"m":"409098078874577832961460068400977475240614358934407872651958077645069761542409446709508876040990312741488221676428689831","r":"2","e":-114},{"m":"408068224399758832766370141484647741214974523304747786200804555517774692448322229268204235948996581243384439415291002156","r":"2","e":-114},{"m":"407043597475452427295184388751106986718509465345274932410346108465413477552325460877315295970312607854800240426869942645","r":"2","e":-114},{"m":"406024450280558912526085557376920523718097890095413102114067949185677341575296423698168811295098741144215225239738209784","r":"2","e":-114},{"m":"405010917446007055057064044463887469143719514455656736599204947893079851117595649543366054288291847169220368362686691440","r":"2","e":-114},{"m":"404002537347630825940612402269155542395660251048877114633308655298237800766316210083697122936304142824731243544598733773","r":"2","e":-114},{"m":"402999874164706540239667693175814815426744220270207816457137027975389063593374586662081273353267088165906405333560060350","r":"2","e":-114},{"m":"402002631391716442766639678171770599711647973843572241668293207691479256468893392421791031565934872679130637876487262315","r":"2","e":-114},{"m":"401010453970956169685572585683385484966942795851004154541895430940827210595652029378744100234857772885209766061712820006","r":"2","e":-114},{"m":"400023551486456434514506491411120357959550150260005643890621566412101343770444634750322073261748586900288716741299763248","r":"2","e":-114},{"m":"399041614758229990418946389251847243506059354601373804896445562546114973539021898493755909356375770666926286972077486772","r":"2","e":-114},{"m":"398065408767349870062761184238800578513043234819582601921271749047511672082288556680910314040523459685301515053768717255","r":"2","e":-114},{"m":"397094844988939700238507368178404079217841525911956953504502748874473019985754975528246241812844917484296688633252075435","r":"2","e":-114},{"m":"396129072912895682166983797008516124120318802800300098768726205793281640830910936955818742319413858581160229343905606330","r":"2","e":-114},{"m":"395167977451537190461559461614117315116648033344119908183323182768382644788305478879985532433414699639435345201626610828","r":"2","e":-114},{"m":"394211843737764680842127611284908976999486457099317816228763623097367079504301636719631359391822937320226767277193266026","r":"2","e":-114},{"m":"393260496170150805227946429582360849845078009753628981467280606564735984584646792300998745121571119118338897805662700023","r":"2","e":-114},{"m":"392313651622070638789072193068009811132764568551529640576899448783651555422360328226377390368083660728482782468769361504","r":"2","e":-114},{"m":"391372004267690436347457050174965537584500910753433442098163354109002601115253489818213200996914170266051039520865809595","r":"2","e":-114},{"m":"390435251065683056180089069303584966841505237818127158607750258585442655810531042538477941078743428411691110526581578908","r":"2","e":-114},{"m":"389502896307315301472356716501089293113016527406804054215647989392916033762231836801858002778549776531109548506292901103","r":"2","e":-114},{"m":"388574933766689651910892503700464334763373469617489094342754622533111119758082346560657855944914759432789050964072597998","r":"2","e":-114},{"m":"387651283989754116664965115171852569493455753607772289051176421937086295031396007673025616036291509766027040348237759104","r":"2","e":-114},{"m":"386731894001148910879094691407738360061911876625633891606190766349660560365154691415719134607396866262534673101836918618","r":"2","e":-114},{"m":"385816787314854198174523818113238520539459195800064332524814868922522164806442998157844458430577693741502454138580073326","r":"2","e":-114},{"m":"384906359271582744948161226216470389798085268137187221263346268144043607271769310499973354647705541962488023559856646258","r":"2","e":-114},{"m":"384000199498418460245048177205972003485000225797113874787022682626552507866659093857909122320422857106134074966225475569","r":"2","e":-114},{"m":"383098050829286821326448109385926537586514937500578970327551980549500802618223126731929304300593571202668684853063602469","r":"2","e":-114},{"m":"382199918485106763252145793807008656517423447305629970295291379043168354302911656574628346575819051515518341115960190333","r":"2","e":-114},{"m":"381305910962361310394626780904710022585407858766782779104918334274740427926833614609801808126249587798033330822015642861","r":"2","e":-114},{"m":"380416179389045483849088322474320939036737576365809918263376986391119169545955295661357003519110024350312670913127992982","r":"2","e":-114},{"m":"379530271266289995242933095140451353937195708209307178290449235616813074097053317419360664044650260720502264833025257435","r":"2","e":-114},{"m":"378648118016270551918406892277871334296249562217988835858444851043427835782982993298637632432867728855621371526780752079","r":"2","e":-114},{"m":"377769898351791333807579520996796869191298862415923143513122173794015734052264480184050135754647577223899466804904331647","r":"2","e":-114},{"m":"376896106552608816192272421676494653305889959843940333481267123346428727099414779745893353981054585208329571165684441102","r":"2","e":-114},{"m":"376026041705491662685797718771673013576297222766534604818455020119380023722403091704757429220770901434646166928178129934","r":"2","e":-114},{"m":"375159645725373133451075273451436250463754817198337040125506128395148873953251162061489676758472935211428107632727608487","r":"2","e":-114},{"m":"374296912442760546813427850124614891157838373512068582838509668677555561978606143017062133665023506461849656327651271375","r":"2","e":-114},{"m":"373438058778500645039034404116968724923291534071803338232374391841856903981381363932041980487382752603708041033555960890","r":"2","e":-114},{"m":"372582812139652899458403692521728066948342445991776197238683822437234656631602681298831978306256785708673347223331779524","r":"2","e":-114},{"m":"371731199653314858629035136991563857471055255123927177413039695086299967827478085805249033843766926174948588039609576323","r":"2","e":-114},{"m":"370883255093109807931428428816809695744400924464063183902841623828710082822532686274920785911359847484189432582820450284","r":"2","e":-114},{"m":"370038979048022061662351505097453319478891079926051390136088307848989996523591238815432880731569725678748904458316251062","r":"2","e":-114},{"m":"369198237728359654961257409519211810100884231017513860265403909617047174624089620886136668722322471854644056571964869112","r":"2","e":-114},{"m":"368360857841100683263817753955864120682230543590661879592262555564108483767876010296768211181334837261427053867297734220","r":"2","e":-114},{"m":"367527548533185450226822488850558249007080872859269282232712842607588344101607307328454532306795413111513353813196703171","r":"2","e":-114},{"m":"366697597810053373542088601448801900001524135360525753425947656312561076968662514950076905177111762772756035801246018608","r":"2","e":-114},{"m":"365870972008792350087330187312895918495366970551622950717728714169555248935855624444451584158513021902067484732061867996","r":"2","e":-114},{"m":"365047857625882043066170239877355342096745118508735203990528548153117937650155017011111433749401575743658718508812465636","r":"2","e":-114},{"m":"364228013850397279189324283480614126988682777771087165570581205895649090156125981573752937384871012257988647464336895588","r":"2","e":-114},{"m":"363411466592136400040234866198999348412952580913357975397371098329071916505515351118495096024234280725173057478595297765","r":"2","e":-114},{"m":"362598107164816927227928965902811026902862101027170837920802663408030379204530280074948342466426611809807132148081103636","r":"2","e":-114},{"m":"361788051872024213070926379079576506894889870904622212009307892423698631271173863214903459877840624297494346203112674925","r":"2","e":-114},{"m":"360981208301364651813750920718069936077485976322658663400475483332407805554779373378886350205214993378059574532951237097","r":"2","e":-114},{"m":"360177722617753197735370903640682965320485134795564074536762277811844044657078851633698613107871144530421669466829235135","r":"2","e":-114},{"m":"359378592564078900263216572083036384761292946374235632994229353436258822891853864175298183418303647421624418623625635338","r":"2","e":-114},{"m":"358582830758622137545604194472836652072504731367488720692681510533790549226839782669909095963063391032142466212291712251","r":"2","e":-114},{"m":"357790145191317455111909959484755015726821642104776234182533621648437837824594681833038723976986122255514936333592706481","r":"2","e":-114},{"m":"357000498974297325306646646389526089490007070145752281510013184417904768765855121777189461815555486150402334409698741262","r":"2","e":-114},{"m":"356213890233416824841541335208912586065812203646483005953607172067002452471901874368333252898338547245689443725922959328","r":"2","e":-114},{"m":"355430449180558638350593437427950309668029806686999757108116768852314248566672034376144547359810601786875578278064188372","r":"2","e":-114},{"m":"354650946321156786505491545781366312398584173056509636912836140708832942762170588648718029966525796203618509863225780954","r":"2","e":-114},{"m":"353874460912608405121948015006432342387644531616237310018135209395353843024336605553899423040850486532287106886353827180","r":"2","e":-114},{"m":"353100958563417098928387207344883800666130058250744224499853209039730652673680066714533700844759499588043545717563081629","r":"2","e":-114},{"m":"352330424639601314518959996502695214079183955691539553886307495617927726457963840107929154955904394529596167082277967362","r":"2","e":-114},{"m":"351562911731515301910814274856655598542356098281942276219881247253859499769465354916490383134483086087634735800781619378","r":"2","e":-114},{"m":"350798744549867635385074197842700105734346075655077584591532044389152936787333887496130594853160229166504119748525338578","r":"2","e":-114},{"m":"350037990834989013382157133047882625527732223206816271083227879934648902282711427909844439489423708797965873464728884494","r":"2","e":-114},{"m":"349280452555958491255334215572838114838633862141763191396581764198904890533045795141896784074230689501584330018583573331","r":"2","e":-114},{"m":"348525956168938662883705709640074800112312321649322675399861685660717215248054476846381675792362725995357398966629073656","r":"2","e":-114},{"m":"347774445612331373483105877514040014146036459978863417639606332934515583867084136919101802926999872408528283951818049784","r":"2","e":-114},{"m":"347026322608615793663559253814173496475609988154596093519416124257915679382658278686324380790659339226999249328416866549","r":"2","e":-114},{"m":"346281586543085540680201125345373275673203439943441752945951418719360746569262284080446350665188602280204076049672056636","r":"2","e":-114},{"m":"345540126640556966228493882721743901962841999850650762231578914132361332374681944401612018328884103952148609240642542274","r":"2","e":-114},{"m":"344801712970028576986650011711421097790391967320320771585291789011755682777531486248760121218276984149540526881595210204","r":"2","e":-114},{"m":"344066377486859545129043442974193168513576923097282005354338736660753473361705480786672249611162215028283041705259386739","r":"2","e":-114},{"m":"343334041822156807714994918701078829222551122164654497130793677163441909562433786974529649068860204803659922194434174145","r":"2","e":-114},{"m":"342604723963339510217215470810442056528083397111194436807905684527641581897817839474189619934595537379899690944750613282","r":"2","e":-114},{"m":"341878551166534941499320997394580248833699833438833577227751084021837588478674510269082501250114967118390263116104827756","r":"2","e":-114},{"m":"341155400845826774266904101322832693601794049667909181577174563861679839247133865296415485536958980728844905870551453737","r":"2","e":-114},{"m":"340435457202229565652743815465997411307002500756789457752244810639345373346732886414755143247534576126853149562841550228","r":"2","e":-114},{"m":"339718815430253569468859656759255989897391372248484845341106141084984930151755726771845245935587144025898188858114093180","r":"2","e":-114},{"m":"339005435475020536927970329852304448815046456522762244749703004220601506574154163116186693417876453538936388562386660982","r":"2","e":-114},{"m":"338295140132685961898400661667676734501071267547309650783672924094228068554178341192040324608028142190415409967522204436","r":"2","e":-114},{"m":"337588223404982211259821032663253548105411319917382482013204403473089625938190209185698161252057602987952730592993979212","r":"2","e":-114},{"m":"336884672313635568615079489315213790871944277370083134602665788617829303559834698493227691437743189680802287338769856402","r":"2","e":-114},{"m":"336184192312506944927036001533501386444600151064101216486712842998730924939509680460442741686480398683150251738556567513","r":"2","e":-114},{"m":"335486784378663467578208135483941006589996230831479657559213959955890956080681073927036000247429108818939839394346992514","r":"2","e":-114},{"m":"334793097276975401301664291320331239891563824569088579041421294389689964266072661803140235744865765127803722498577728858","r":"2","e":-114},{"m":"334102810392614789964722689609448165972294611827344673973796881155234804519364297647776091795547134366733320482969174778","r":"2","e":-114},{"m":"333415795721650791383591211971963680594112513323018168604622934839207786537277887140915852587422680399178302463180359591","r":"2","e":-114},{"m":"332732493416990252967484600382081223036353998753488384466859545165312765495632648388001079331257647734661605938772724667","r":"2","e":-114},{"m":"332052420084758634588166470092337105008329193921346747834595291258363104261182364285942519744425601171286064038376546129","r":"2","e":-114},{"m":"331375529963259449201262021405308357764093269322908246080726456773252205318967816133420573756874730149364295742262908009","r":"2","e":-114},{"m":"330701943989671941848099363580173039448165591492578617310038752023915565135427463847246556599869317131246731448197563293","r":"2","e":-114},{"m":"330031795824100681201109546716450701243796666212822987024550414533225271338804539071640720013023028488056132521740830429","r":"2","e":-114},{"m":"329365061517532436496891258787830543139280422588043000131730619180068175846484335918200575305458686857183082871695747682","r":"2","e":-114},{"m":"328701674537765557572897803093659277354143690186976722744010271520782966630038480377102458168286690598993840695421386678","r":"2","e":-114},{"m":"328042512947058468459207554839028247295979202859415031156484964802663868164017005891363917874826387459409765204017174369","r":"2","e":-114},{"m":"327386898975933149380376003872627894597043085480033163614995670608185473243226267538336028850580563255086531008545404920","r":"2","e":-114},{"m":"326734602318647949925619527936276168356156196722121012651095517912085609912256374331472936869372873092952395004510624652","r":"2","e":-114},{"m":"326085867802941129581490592601091773713402598039779007483920010974051880058868526585435859698794770820192091545799945900","r":"2","e":-114},{"m":"325440550677943047519160856351271547240202263764085592849878280535514287059654166146746281175103425480500540524784229013","r":"2","e":-114},{"m":"324798762852987454904697486898727079283157374659971372779023511571383433033890986932013607340286193476575792446028284862","r":"2","e":-114},{"m":"324160601292793207887740831666329300265987526595077574536226111458469087484959910947462394484951906224157754885553615465","r":"2","e":-114},{"m":"323525815093057619715434497073364810273546974890568075244016338288036730650824042252630818580394430537016967421851260167","r":"2","e":-114},{"m":"322894502673702175801250933609294333605455351310698718468431787731292579513755260706771601471463326753171344795324958534","r":"2","e":-114},{"m":"322266742461419542786914601946731744982346448070327224224928981163556557522179181041532402880317511607751402978775021358","r":"2","e":-114},{"m":"321642539132588723694133147962948384280401276122037559557863474062239746420443542570810341133771739611930161995018236180","r":"2","e":-114},{"m":"321021688065925558606847786298967033809039588414137455313865918409890612301011704628721028383219783872144571015172236029","r":"2","e":-114},{"m":"320404104232272600435038859318243989714653875868951873030110942809163148567690467143194379793036633005162737833163246968","r":"2","e":-114},{"m":"319789869502739684657998348007936166729225687818744089735337054195742883210074080471700037099950064439154322744372796807","r":"2","e":-114},{"m":"319178890341194252189153613772611173329146907207884392940394382856300401863991632327476692593688809780155283422926909149","r":"2","e":-114},{"m":"318571393994118099801924014527059176082032302523897480947761779088057974728325589834939756989735423657461317703646081844","r":"2","e":-114},{"m":"317967387321884374114613867027642085433970575802198235487050796466022729622922278308795749546637163506290949562640413127","r":"2","e":-114},{"m":"317366998294432594522449947214531244526374436724830075025613603799630663983454099149564030737129881210404787330685196429","r":"2","e":-114},{"m":"316770145348411910021252513734573550402774023599558932178474103855963322935013370026574112348096251811815389903834719968","r":"2","e":-114},{"m":"316176443217852730050315249359490238922997270011931572495312002720147255441033914195131729359285042625445256963189856051","r":"2","e":-114},{"m":"315585701923925860877510631344197594527190705684586399873354174112854300956626988838844866069170932699877928336229027815","r":"2","e":-114},{"m":"314997878472610467585285949011620982828407770942209305732904139084640505989695099637545024114804678511041398938617649355","r":"2","e":-114},{"m":"314412942383012138830705183070828289077707840864431413625327784731427192144582655312455801958269040412264124888104687415","r":"2","e":-114},{"m":"313831031090445871113326964087245480295370831526966181378102809176418284545411799765766922324401198003050616285494040401","r":"2","e":-114},{"m":"313252052123925373574001349999315813490430819672174707829345063278613801609330075238704221568513755274772915941002729683","r":"2","e":-114},{"m":"312675991681942953181134749098748129566331753369018733340284972942576887428982681665723184551529294341975713406571257415","r":"2","e":-114},{"m":"312103143400235439222087222639920121772860416399655257607766931693132518003431029520660662403365581856801484587325781021","r":"2","e":-114},{"m":"311533743952663747336987955546150875670400462500580076759740307757430545534327756834346323684435316865055092423501182014","r":"2","e":-114},{"m":"310966976248182551783902415181822673971695285196712133914776055259682946931959233703894205820122621796756108766111174958","r":"2","e":-114},{"m":"310402798606262991994440573564717463490228832544796352942762496686495735603358705970490442886118178179657797394138772471","r":"2","e":-114},{"m":"309841174299180278972342665900984947186498919872298154987328473303627643052144845878473312050001018494927725632502713456","r":"2","e":-114},{"m":"309282066843089745663323913820511061123887389907322875580788096343333060640754379174074949475572827072949634023599743420","r":"2","e":-114},{"m":"308725441370659936483502742285406223020139753942011930014446974415387453209652041991371231298648211023194606748082174908","r":"2","e":-114},{"m":"308171263542345416417564872214463602556979764629825326381211984848679217929064698800182959032880321291842430479079386734","r":"2","e":-114},{"m":"307619500504969638470627671252265983133107341234145968225293170415092466392240317081276564820956716310359522230776326311","r":"2","e":-114},{"m":"307070399063958815318083984802060600434883948826919675571786143284100170795219043860070678074297900909254667237442234010","r":"2","e":-114},{"m":"306524363634968321799501164283595416514520972842094766313630300384796115178651086593998715706121962179157353419372558911","r":"2","e":-114},{"m":"305981151031617004302987553641746490926553655021725347747860753827119345661563538089150696770184195530090131661178277562","r":"2","e":-114},{"m":"305440479840992520137938099231329954984355054311847551624639748860166746056546932035044674605550262034634127595241770017","r":"2","e":-114},{"m":"304902188373890996103453656585918494276237142036580170686062981050611415949538003297251944541835369694595124053158387753","r":"2","e":-114},{"m":"304366192566180475841127438898099805368481233367419643407907409563554306051557672320964390929580538013102117555778754513","r":"2","e":-114},{"m":"303832423995225020960803878666867134497013215437982257711489068564738961782304136841007761521482618610917974266055676928","r":"2","e":-114},{"m":"303300857496967547506700095957996411817160693563398016682088357828679297072064148720557635060827262652312591938313842770","r":"2","e":-114},{"m":"302771512438268041580728287579891702324508948794696842539975981506735273167673303396047666971287541209500260016449375498","r":"2","e":-114},{"m":"302244641192410087580596888570182676392955380233200236672100559519302006991179578058715515556345480819396447877001414759","r":"2","e":-114},{"m":"301720330995416794256323738661498482219869223788330745830019546049182290063363166855425862159460384815036445283692567478","r":"2","e":-114},{"m":"301198693282478471301475590052032823222165694001789993701205127177232253913491808651090957980856362763663580811760002951","r":"2","e":-114},{"m":"300679278078585111496840669963274627940420168306898896096603095474971185933013456937535872194170684074852314708803984502","r":"2","e":-114},{"m":"300162024376087294359481830376302524314484902013693621190843706223584250514068643917497587463735325336951618716888936551","r":"2","e":-114},{"m":"299646907713076388231869758297169988569617767442205216280596066918745146292718962219163699534295484124815768073533593824","r":"2","e":-114},{"m":"299133809939699684778613097954863104474696169128834876173581611170272722716039804572750922559267243215394892310271603931","r":"2","e":-114},{"m":"298622715633356916170438437882261029636335342762509111355661023530557243284282049151877806200848016288730105857480180282","r":"2","e":-114},{"m":"298113582735684600577216537457818308835419352295326332423925913244428593891655002021639459041621839676782611635030296669","r":"2","e":-114},{"m":"297606917219909212454680255243135962611375728254775669083332369152460922827093735962118089662626964759782876983958479649","r":"2","e":-114},{"m":"297102496682891298829981628688610064735007586970871840287792428162119529975522339020805624496327222337516761457024093454","r":"2","e":-114},{"m":"296600238032848280599263423576367774352571606055507648217842700062339025222753999603325740544837142210518620710042877615","r":"2","e":-114},{"m":"296099949519531709873755085035912874086678703909230324658318502404886271147782974716232737732267039430227080870022022064","r":"2","e":-114},{"m":"295601585310919847210034291258842517444401818706417153826191020969220955796336963577795396748004332310309883315631283899","r":"2","e":-114},{"m":"295105122444307874390289347604419335445237427183878084910539679053577364749353794683667925926098933590764852178345475361","r":"2","e":-114},{"m":"294610518259709147801209777696285442842133683212205299733545224091242381923687184826024615848388887240812911162279591834","r":"2","e":-114},{"m":"294117829035132808654582183672996814833074387152331517483891657110728268636511094904039810270579229760731374452048443810","r":"2","e":-114},{"m":"293627267860821853193286076244275350306756458436154674311628259791498491485523686639014293149574144211692369295411586160","r":"2","e":-114},{"m":"293138766932378424758444141863756962826699805123040374811540924512323291515190504339139338640068453683058134923684890575","r":"2","e":-114},{"m":"292652213722622969979332856910770529221442762069706596477835813839573067604511392550477738029420943289936202297041123503","r":"2","e":-114},{"m":"292167623037096154346385153447501746455996247883230022742109270576760441082886087388544324291335908039112313702939656668","r":"2","e":-114},{"m":"291684856689066128647031142215163385098888736166683462690216972798472280313969673268918255968382156514239056236966932785","r":"2","e":-114},{"m":"291203998255825272001728234111853698326872903303558076836131249908421274597155990829191201535906957985156541913555871057","r":"2","e":-114},{"m":"290725295960288321633590352036881388133993244393402541293778179486841691168733284311449672895253487434335973338219824986","r":"2","e":-114},{"m":"290248501691947196309161048833744694047246542893718082758878780158650824523719410805449088393357148143139649882381485540","r":"2","e":-114},{"m":"289773790320737150719812341623255905182397014476304587858287849225942095496938367765323004913182731194533816608208760201","r":"2","e":-114},{"m":"289301132036823822737407729556605488546568993218070855610601209684270546084317519696142351892459873839821605680585150819","r":"2","e":-114},{"m":"288830391352306046323134099662853701454979209662758230738353191819027177501076165005720056369143415858754115642218066782","r":"2","e":-114},{"m":"288361881708597501267704953093856278064099696136660931878500322896056025348522753409436586068249652611878553061873064440","r":"2","e":-114},{"m":"287895293323083163299058755216706134379967944023803308087903047092792675161035214303007132816693203800139339749755106285","r":"2","e":-114},{"m":"287430624261687791374349949159457603463376082170821895240883988389064522496798996386017777760503260439293111249990233429","r":"2","e":-114},{"m":"286968136505299828898700750845447591608036161787618671841994531586173211259938882513949622480860993206207802181992514887","r":"2","e":-114},{"m":"286507908147882269791544203499467473969351220622274589431927182198786401910038799614054895529832077842392245762623584308","r":"2","e":-114},{"m":"286049507993380156018868673212602392977770805119140873281657020459906432313214043949135386547410731101007647163122497047","r":"2","e":-114},{"m":"285592948591618796545724370674842512427650437038563855592571917621535233461628732107468623253890132731776465295390906747","r":"2","e":-114},{"m":"285138357786441097814642741655126260373156743005813605439250684854932475826546896002413003143847933707303769679322475544","r":"2","e":-114},{"m":"284686288122092847432986666268382102033819979933949882495188361923202673432253611371954126181622579448267048427715479017","r":"2","e":-114},{"m":"284236115950595060253863108623016865316484808544042230792624816756474307553487353993071265277222166395282374175750296857","r":"2","e":-114},{"m":"283787791291022846907111897330115739987939081219632848045665480632772259991878201653787468607849202205080493654988857985","r":"2","e":-114},{"m":"283341357450412361650445385692077306650263715368568983664560842148553034461430100287545164973864215319828348228034035872","r":"2","e":-114},{"m":"282897123058208036307932238567626160115318108214874976162553281064436008387729029289087774900138404679413986254513378374","r":"2","e":-114},{"m":"282454959082622742731259405856216584301208898921033563235972300989737141399909447248692496413205302478671149903972223371","r":"2","e":-114},{"m":"282014751355707797659592766507439646469661458210889229431433240499171710900799110292802626333098916190793706792743771810","r":"2","e":-114},{"m":"281576704507226130377764422701535489784642721800918053122674671071133728976891397302543959768381593143111585061493535317","r":"2","e":-114},{"m":"281140655030379222008980602620111151438403445086889819018155233888589695952656961376948123551785124351083127581038135196","r":"2","e":-114},{"m":"280706537397882204106728675173075324276644598376395075655201895214944395525146453279114755980739306656322095269561077413","r":"2","e":-114},{"m":"280274382955692509093803815117883814847161473966445018321002019766553302485684059607786168274018163137656475039489636900","r":"2","e":-114},{"m":"279844242142658783306885401406632381806333769858472028443871451375391702466655575662654124140112407876407742114080285661","r":"2","e":-114},{"m":"279416204863920932034169620579541040969031830676682809160311373272575381719927124196513557734674941248200852222153071866","r":"2","e":-114},{"m":"278990179956432994157082721894740829082565929209210921097814882713209339922528622157797497357377264119085887890850516148","r":"2","e":-114},{"m":"278566290108751044259971209479750994525546977654315488098401695942543371166988389570004141453922901875840969440516875582","r":"2","e":-114},{"m":"278144589615299230654306589609855629173666725016456101652122900426431521547478633741953510272246807507262724338939845456","r":"2","e":-114},{"m":"277724996982777933883212666737078949847316769356276442761257870125051732001158779805196442589049343531403545010690594028","r":"2","e":-114},{"m":"277307610304746325899869857685432150345603764749284682957129399548123615639918639858838550645463252565458223559732711766","r":"2","e":-114},{"m":"276892411854928293662782268851721739035583815166086190290764829395340708296577024816110223528393466469960170795193392214","r":"2","e":-114},{"m":"276479776525957636504328600511518845314525588740445445726549729533224771396630826579989135843810277820817868618146541083","r":"2","e":-114},{"m":"276069619873249418387482860343696852384214982864395257718227268818201478229186219045181115634180170997098900329861298418","r":"2","e":-114},{"m":"275661635492500733598169347170368324778822017250220957737125591995821208659295660833126855434178403293229566647770661910","r":"2","e":-114},{"m":"275255915867907430343636573354890915263241981015361261608202732963931576217690446902743013238184099643621001131403490660","r":"2","e":-114},{"m":"274852443217838292484788457751533872302757150267208222064429592041605882907581638657151101599476319596181726293565988917","r":"2","e":-114},{"m":"274451542729434540763427907700104008762792567343164785817529264920729601740914632901521433210722264576123395386357564114","r":"2","e":-114},{"m":"274053132913469753820485518750977862940756013605008389563854166461612528719580425874096740857282186145633736046746274581","r":"2","e":-114},{"m":"273657570708082801391061513942818389954898203552350887817662798490426529388591727063871243665783061173483847889997862808","r":"2","e":-114},{"m":"273264769951521868455975056866737733941302082429902590275398858630381171115218281730675115898098572566387808140912519647","r":"2","e":-114},{"m":"272874312407669865188429399306904504486853136233556795815991872233577139882077672951816315394298913345303669923341696893","r":"2","e":-114},{"m":"272486185837390367262162370627715792613537852126019516043296897392039066624604265891779966702289894405206155046317479364","r":"2","e":-114},{"m":"272100427959549847680448047897936670162758391190817489361131146019618192531981646211916512018061528820746744432334327766","r":"2","e":-114},{"m":"271717132254515384164070252318628326904961304409685381750354255248902863498981559248153342615909271411195765210308915587","r":"2","e":-114},{"m":"271336536951281795001391712253695492961204740247218252469961492404592401420550582604084289809690909779328356576608918635","r":"2","e":-114},{"m":"270959000646120763389131536332852051438031602703221562893065145080490097086465433496211438159691054464031042536452591170","r":"2","e":-114},{"m":"270583898384256177296410275155770222200464010358619402001440086666972228170013984853135110376397962794616294461258387892","r":"2","e":-114},{"m":"270211093559434529649003888382269246256866744434139461010844441882639870403893510624096512803283368163092985687640524934","r":"2","e":-114},{"m":"269840558229167985439497529683431021368090362056746524298084002048569073777386808181705149214596347795477679456839768721","r":"2","e":-114},{"m":"269472264111612342002020307010856472188650677072267375177235996672338169318925172771734177871385439571425612319910844024","r":"2","e":-114},{"m":"269106193069531773571979070837609508476295757169539114826241288543117936350298572733320998435697844767468937222177839742","r":"2","e":-114},{"m":"268742406276839719477060667801861760362358845479183298351551089572623729371238699568727715873700931726253585482192419035","r":"2","e":-114},{"m":"268381069965214538483397717662386704902159498471453764632011149099808009280293865585912918548414657093489007615172116513","r":"2","e":-114},{"m":"268022036227067696534759595638729331387355584969886366973642472860794892285216926185921843173945601487604539343813985059","r":"2","e":-114},{"m":"267665218022372624286510630109929659679382518191130403994024950459630056417478504765699394545591955666290669824824614783","r":"2","e":-114},{"m":"267310491734249580390789767665752915111734981912515852728178413145663841285844482642436856346554429262853696403362145431","r":"2","e":-114},{"m":"266957820047543716313680124538330509856845217467770651762935747741444708603107045635860577587650916551337975445207192745","r":"2","e":-114},{"m":"266607154710090550561803698635874235435291147634470946456980861890423163815397026063716368360259611821215128031169399983","r":"2","e":-114},{"m":"266258600102375470598662313213352311305366693581218086398471945758148905287277951702662556372752648234912175931658058461","r":"2","e":-114},{"m":"265912371180119795369390605800208103998862287867687234616388369199478511413148416257590417290462994326759026859960383826","r":"2","e":-114},{"m":"265568391570958990833839221725599799862798492009339101848160094338279284757755319585668853100191412082002693178370703991","r":"2","e":-114},{"m":"265226310131709236480410046924899567289803789347613678004905361572091265744127388353892832339862003671247123152748195911","r":"2","e":-114},{"m":"264886110830823723159732568668063133868861638752628711683482446753314702566181980746605519385129545448516041721233171793","r":"2","e":-114},{"m":"264547738014922146102429897519183645906075737748110116196519064241116898256901983086204902773211182946090455086599706542","r":"2","e":-114},{"m":"264211180001987221537640317029642269411688130416143671257232736283628209556664884153547549559695567210324466148894672767","r":"2","e":-114},{"m":"263876955051808863239850955779602632895184055698975604282588744841282322590783351499452633533807571632722435913615606730","r":"2","e":-114},{"m":"263544649657018571907553532499401513733151026197377042319501358702437531803683219318060059370389693932460933424208739550","r":"2","e":-114},{"m":"263214454269048854444495414021852428496896883717885934325295016139126804108223530527872233367588327623202440308866390777","r":"2","e":-114},{"m":"262885988817961579363061612116689577949594341520620793006569750981487726908850200468404383365058322392555432509475262815","r":"2","e":-114},{"m":"262559297850586958709509334869852851626178715095772814341771935492814189717785731701166237539146671932375187154718748529","r":"2","e":-114},{"m":"262234358797313033047474247954097731312866496265652104886604642366250434213444206065006239966790194958110028094425045804","r":"2","e":-114},{"m":"261911267449475999559594619577006902306966317570774146827797984866764921400698162810678083288505525111509685932475557309","r":"2","e":-114},{"m":"261589837948432327924262560630196805041039526025970802206657846534036207714491082856350096325467624746879833888371420872","r":"2","e":-114},{"m":"261270106753432568897169980289034441096235271220921491718489301092620717790393502273795999772707403946624607889207847526","r":"2","e":-114},{"m":"260952119294146647458142455676192764254994815501499823282492138638482501768432670606590670661894083116271652345851584452","r":"2","e":-114},{"m":"260635604842061662041805634866342822076386910024593000758078023221461662697457852656586105736347265325024878574891963070","r":"2","e":-114},{"m":"260320599121159076384678282089847206807029942297559123933821697694431221006034788643499629437204647924006113254397769507","r":"2","e":-114},{"m":"260007484763659871755329802937143099626606728580892900013633551900145230144660724399131855351865560463378613742098542429","r":"2","e":-114},{"m":"259695798243776901938040370236358738859467560171058832464193815187669781411774362511115436540510068171467399183597312694","r":"2","e":-114},{"m":"259385490516817817547841396108113518867975313909843781049971573519544510104664706579919723951453629425087565573128320220","r":"2","e":-114},{"m":"259076689838658073889477546559763361545623838224970798209859079506542116179860914024657016995429043281823248809383267783","r":"2","e":-114},{"m":"258769421090264738475422360338724688169972504710520120686119570101177434810390983253718284062704858380843874324441158741","r":"2","e":-114},{"m":"258463529421209918898018528584496793548268299585842863605804427562638721294834158201731470501870848837860577339990482080","r":"2","e":-114},{"m":"258159025538315654057178611024570593529796392261388925812839494018349836108991202461271382445218502136027316580610144499","r":"2","e":-114},{"m":"257855841572881910161920611101087365478368765275778598851969789446804351607824098760872291058831883018450505877473146715","r":"2","e":-114},{"m":"257554012680772680950993604870588171191814479851166653193483766969315969697545289211055590563047783540478426797338253629","r":"2","e":-114},{"m":"257253973924675396430386269756790046156581426949748933995262222726954508631998501283327215315444226596080803987501679609","r":"2","e":-114},{"m":"256955349851810969113502714689840020387800939129473240741926731798775797090294439783319254027873301580166953827206585102","r":"2","e":-114},{"m":"256658008588372382536596993104582888109558890925781745370599291613396807048517845599060183348893982960348401253384042536","r":"2","e":-114},{"m":"256362091191407643011374024116713854382418589416919134388594763268080532840847954548168619601384186336959320950776349827","r":"2","e":-114},{"m":"256067546619741265367865372744609425265478220564551537655708118111224603940488464574657385692653585909674344333896495700","r":"2","e":-114},{"m":"255774608928139469041148424159994521973191879032491801516471620085583270256550437827318948719481238730682106961773263418","r":"2","e":-114},{"m":"255483505497200587369514205981569402266554796186012997993777795224895175139369639877518718307102989463186969172261946960","r":"2","e":-114},{"m":"255193648414136877189006350245770204130010971642241954647209125267546465137228219014741448690491082500755608501249383807","r":"2","e":-114},{"m":"254905048765875644886235285550760552903785007401636042819528333864244286554906715947431439583493490657767709315937094384","r":"2","e":-114},{"m":"254617750752595766881545082235211123364215163254048565472960388802310666897508854745583929770540776634568333351494517053","r":"2","e":-114},{"m":"254331944844316640011687636395490682892541128298385727974195648013790297346233908691710852928966122491846843547631030653","r":"2","e":-114},{"m":"254047966666018688853527874091901782955157328025594322211957739785544082894179441525827226408799066053654673617932549375","r":"2","e":-114},{"m":"253765273280132458610663780736773367914069624469492741810939713766912933463197657657520923815106220945752810358112234798","r":"2","e":-114},{"m":"253483781456499136819832943356215332204315184803350579620825559412045996418284933211631305611898611691919538557921455240","r":"2","e":-114},{"m":"253203489242126906651898421945822310421380721274563218792772108182144459214750893706314340328028282137222465030922147194","r":"2","e":-114},{"m":"252924406406087468891487291606940950540299487662855810246010504637278572620442066654498108350236082327588911871253693214","r":"2","e":-114},{"m":"252646854874423090680554040550800264897586826681868078065549516632623938278846349449759195932278532219715342271258228514","r":"2","e":-114},{"m":"252370967139783124336348541819018846118659996896617453417427315422054726854176126779977348419000196374901329477042067128","r":"2","e":-114},{"m":"252096373572680682861001008051860538110269101043977782303023841765377802736384246843236093857882451525627721267474290911","r":"2","e":-114},{"m":"251823018871504019476402347298687142498848120804274806926243503745950715480297775310989333248819092962714405244295701586","r":"2","e":-114},{"m":"251550881222286582979625746079977220951539735565857100022404127410159893072299321904251907266930866544268657606408387967","r":"2","e":-114},{"m":"251279957376308713524207316275360637874000603630786568193147270353550527928654479520251625692529639636715999982233162640","r":"2","e":-114},{"m":"251010286181144314447164551307598998897230138491153799611160196181112642874719572388608554365154302824067817302220356764","r":"2","e":-114},{"m":"250742024003942836903832428284927660236327832485457479645408329065876844620469010029320326073917492275103135833220616742","r":"2","e":-114},{"m":"250475135741050805139956911977557729433855702790065576518653542727969892308714044331081398826428480786576617899449698877","r":"2","e":-114},{"m":"250209512234123914109598546321196958329426158043285616999268546227713586790428939510093148056295708625031189033456772981","r":"2","e":-114},{"m":"249945143832521761017700627128412780028652362621474181170683834885214724883593806365649725285320333706406656024521052352","r":"2","e":-114},{"m":"249682464989892349349341761184389989774021781160870651962318646841193154081545199084033026863553278640290337902309965106","r":"2","e":-114},{"m":"249421515668543424797584560145947560290628687317179730660273555846889518363631079659012154890107068300523060468253578989","r":"2","e":-114},{"m":"249161794016334380918800853272088157750948949968102664106073415075147875348893232289697824734289367224006602955820808464","r":"2","e":-114},{"m":"248903306114430477231086000455068485435878869972041790342500933261204043453566024942995062804105345672294347131112654265","r":"2","e":-114},{"m":"248646061690612681518724391091344163234660236568736321023150325263257610593384093107447354347721091569277840587596891899","r":"2","e":-114},{"m":"248390393865532469230145559688772975095961586664731755018474977062925386486066548801559737818645848073075542951745796183","r":"2","e":-114},{"m":"248136162212817578730937067861980772662754117684477846198026421120185233622571348215708739620898902940434734966198288922","r":"2","e":-114},{"m":"247883244131418904550056037204338869250369936924530044861139721942533009276212137988725661429280134168217395116106445467","r":"2","e":-114},{"m":"247631915418481320677807059268331277571821696958489151057728251298128607374278655356776581876027968360181876534807561351","r":"2","e":-114},{"m":"247382001907208892504300749528109449703700277787543019695192589350595195303597973189733947455538044720262960352082706146","r":"2","e":-114},{"m":"247133596910571492019780840214840929497177490280636293408222778323582576597660693874474142121300067073255450602845912621","r":"2","e":-114},{"m":"246886551479444121026632585816149966502705732730356894361596631607132811362893012225191650299155530805982203766575990662","r":"2","e":-114},{"m":"246640908398167808948962855855153343733771884957302377032017097203755554091531607456537077333079918342911420503253266257","r":"2","e":-114},{"m":"246396987418511538906513952789412227188392422939228041332250234492258049825417084615862493539923681487770198215700736818","r":"2","e":-114},{"m":"246154752423776500031445851237403047713468236478784173132869540406423610954516353681428337226237996496769805030238232469","r":"2","e":-114},{"m":"245913964117438360511106751002797563315012388157807486544431822535465844131069902601947608683835148658239232956050863666","r":"2","e":-114},{"m":"245674571720533053021706856152859082455038938619776121133272942537459671915552768685994244601850849882689422942667880548","r":"2","e":-114},{"m":"245436662423088240563782145201692732901302794585234133920411218495796551635880039383602028390249499541847819636865371948","r":"2","e":-114},{"m":"245200452414484308895552778320867695901005307702614635612677998095547391277255646785210278651715326764710558543241162430","r":"2","e":-114},{"m":"244965839550179870568998988721745598631310695576620408643980163965616114549726842739621896289395553814836460100365982789","r":"2","e":-114},{"m":"244732663627613585986999107952162544816360342074785470530521900022311294549396162942062503062066468519898364751580533054","r":"2","e":-114},{"m":"244500945630827511009069003852077538891229715342913210642093605581363641709264140767854928269063737738260434115421443565","r":"2","e":-114},{"m":"244270708698222474850308493760561752466460646487957242523145619642266331100192922769919759608675476288869754814413581341","r":"2","e":-114},{"m":"244042126994216308021229229572354574567138606397094771872260023884385305623369327244234080847248071702611362845234493118","r":"2","e":-114},{"m":"243815308080824326076842566037176355442106542450423622435107137980132199804138929348108464744510062946462500072144843554","r":"2","e":-114},{"m":"243590099057446220727311176234290313484661470933824626002894813305606953559541871310174516259412929675142359871505201193","r":"2","e":-114},{"m":"243366456278721547110917387031696237625730495424660730766734515469377226291219257756069946540494955280379007730666216538","r":"2","e":-114},{"m":"243144618074641146183201227405724689779497460437465050962401183844734829637165766118076454399534257436689072474339857580","r":"2","e":-114},{"m":"242924831644971656322744216570212006567716276962409219917069596297299885445852044070921386480605615019448448248190704917","r":"2","e":-114},{"m":"242706803824940462965668098167693095951429889648056040664279464500887393644693111145471863316965461141032097065285477907","r":"2","e":-114},{"m":"242490442341870078355355124918096727080492657841338940110872146612313795091673815576808779986789301684612526256332991076","r":"2","e":-114},{"m":"242275949733264419935170003580175544943607186227815079805370537795239550935412643175702061268258672454368524982375915061","r":"2","e":-114},{"m":"242063958951744978499415167286379863653526938964831622948017985909884190301612143566120854652067611370102732126448844775","r":"2","e":-114},{"m":"241855203490020117192913130964143569746318136578806915023257451863182638949464280162074035704410733544733954033527829084","r":"2","e":-114},{"m":"241648316894432182605770982966362052580186241481389515870874611076351042650080452578165292248018002360404657819379460385","r":"2","e":-114},{"m":"241443263117902096831244614808205753895307977593272348302196150525059237824016962944141411780079679500070382317383239421","r":"2","e":-114},{"m":"241240465615998446650303429061324503877433571564055205643580421556099967564582158918022167867977309412626320984218255614","r":"2","e":-114},{"m":"241039554627859391418944012365732397514269830651075441812820270565271542628539898447909055801651891639181860414274216242","r":"2","e":-114},{"m":"240840482613073030375627306664415044025087790143539852029237339747001597538121693435968416236828945142412376691444834771","r":"2","e":-114},{"m":"240643360189065564097298160602921243067514577184306282264153681314069067345140646760315113919995646215614436542613040270","r":"2","e":-114},{"m":"240448213111792840167878388406928372054581919273475086012488321591202348091210118463838878820368066652711223713759918889","r":"2","e":-114},{"m":"240254772411258976587231281374787480245087135267855353626040035858071528360351728728680372200343427094671350043577917987","r":"2","e":-114},{"m":"240063145893827242769675695488282706145598220558037490299863076058381311934735921888193637320319240971951586808191447165","r":"2","e":-114},{"m":"239873544998205453154684966758760904205242468592144469024025801121456918566698732033297368928584239690448436902030848849","r":"2","e":-114},{"m":"239685605257817428518602089780760351049219070295695759934011717924791667950871155440609358461510747689997130769563913113","r":"2","e":-114},{"m":"239499247189153277113380923314916711074902588795563882065508944453408827194260537397051755489856445752709308522059357066","r":"2","e":-114},{"m":"239314434654669373663824543297899732942794263819469577335027596188951687320533624226043444458829517543543440196069529777","r":"2","e":-114},{"m":"239131342372167692105016052867319647892305711333523947739105311389543263700448535022549024649083508406368829076888067480","r":"2","e":-114},{"m":"238949935731859673940879580248703134469185356944190835786569258090025067602099742897151458450926687667860430955901408500","r":"2","e":-114},{"m":"238770041811885740004581250353764201437463432700420070962117080950399711185670768650002700516717938562467861275600811703","r":"2","e":-114},{"m":"238591599980069118148416962323308962292011989976626099927511274806841928263133583497327042543399874775291031476334886440","r":"2","e":-114},{"m":"238414634288711028740823554345441238067213763598496668437418051423985548631339708548766136048524150210335978296685991216","r":"2","e":-114},{"m":"238239109361340804951239764165104504076812033954664506392251704149823269373699233481220116219026955828672154860089334484","r":"2","e":-114},{"m":"238065007525809002992781227694463697049521166529906171976880885946612393232027307773851393196024944731975327155128403273","r":"2","e":-114},{"m":"237892293796967405184714785711147283835994885829178583348648119985084733007869858281097418024185681532339294851220776233","r":"2","e":-114},{"m":"237721222015826551256746690147260949045699778527713364828799076036759282122730524293831791410843515968634614499591252538","r":"2","e":-114},{"m":"237551474277720269506351592445920716856724433768850569451883059714168901036664914524394874241907190164055630342827086617","r":"2","e":-114},{"m":"237383241385412796782665197094931963804663437994390249780172607254578620044104638165495480638038806501989772706039951153","r":"2","e":-114},{"m":"237216544915053381830761126188693837599043925212804084945437423663210550586363751257085823534940018529476833738566169632","r":"2","e":-114},{"m":"237051331820638390432297295520336549970891178183082262012715415141935329828897909965716693722951748165562640498198839691","r":"2","e":-114},{"m":"236887337295478309322241867447627014137017662081823383994576042090448352697485341279021975094180387132365510950169957687","r":"2","e":-114},{"m":"236724757357090762463654418626079232052650894940226477571715752881063991116395506119109219845939616177534457055994351249","r":"2","e":-114},{"m":"236563655661652446482234696813352134858563319158655844583123820158283990431459578599212500372181895542943953419521633529","r":"2","e":-114},{"m":"236403697239286666611064501823612797587527296919649395340735576909084070577136243337365702506651117900393798708468403685","r":"2","e":-114},{"m":"236244856742344826335379321360709344904989396446699040856421244231322978271478964059584484657635932663404399943226859646","r":"2","e":-114},{"m":"236087236642457956239606581048226430650566969919711938700973862363377905920351148817854741562073057761866220121050203815","r":"2","e":-114},{"m":"235930780745327781826248104714846262250343911779988948859680083373493780683112175660920754252505292965391246490741112775","r":"2","e":-114},{"m":"235775423450942292189813478818327723886376181236699908931580078340651440870656380119712426865774836338129113483261680208","r":"2","e":-114},{"m":"235621119215153000119439940724044974359754442553417593979637538145130031704673307775354161277810367082398705195255548553","r":"2","e":-114},{"m":"235468111468085086107337311525197040068679933854656509366763847543896867572431035259439927585854369169152069470267622990","r":"2","e":-114},{"m":"235316196728359777621655078076753067381728277100894005603999240039382633800734887574948242161870737849043632051123148978","r":"2","e":-114},{"m":"235165315462225233350439125604676450932410851296421938824999329404601373963776543505933254280979969296300280599000210475","r":"2","e":-114},{"m":"235015564950176865789716108556415825606262081211622757320290944804624177820661231501086064882074409522953645010706820860","r":"2","e":-114},{"m":"234867178383565051131948545240700701666927625883562426799130427464866405211886489400337645980797565875193522554544553552","r":"2","e":-114},{"m":"234719785658419890172205915693212512145093495449676595776170235580231607267535729327040573318815096473203527606058588796","r":"2","e":-114},{"m":"234573393574975691393797910813804736804117149221646395363051794448018189041790293100910833176288172689698707020740762881","r":"2","e":-114},{"m":"234428308221817892941548510316682456597685128764760181220947674078321126268637883741170912062431811763726388427056610761","r":"2","e":-114},{"m":"234284216838998574042513938167920667079262212080631533385101759016247945200389293670397443918793152609213129593247183943","r":"2","e":-114},{"m":"234141065440233142119972163413304479250620272835353524254992005458535800836228889131075167289289371782188415226014339482","r":"2","e":-114},{"m":"233998981745778360128949650635759886312742683872799378858933219881901466697480544333735836862487628261221788303557683878","r":"2","e":-114},{"m":"233857966797661595095997445669067710027000338545059780892893217019079134558437054402575936263371455565533108106591787230","r":"2","e":-114},{"m":"233717961770742380088573120776927563757298681603220292137010023290353007173222444571579403175083189451402777172206195082","r":"2","e":-114},{"m":"233579330271277906849557745326001268621633866980319113971529069217675482725281644127293268748025037176895473193934993731","r":"2","e":-114},{"m":"233441846321979990130938451126519809045238706297244267361833197300114852835206312846076370627252019467189950131653275573","r":"2","e":-114},{"m":"233305341304165220939614493301785774575376369050652654907101242650597901088209451131302984287548221959600132804038366759","r":"2","e":-114},{"m":"233170496321344109237775680322132847148057769559288985297845002421379260955320492280363156118527806368958373856390051985","r":"2","e":-114},{"m":"233036701860274942943998524230772729456094884720723934924155507644342582162724381614334648622299805722995788532404381997","r":"2","e":-114},{"m":"232903996681296160556326596195697482478127483441277186512967749980024891342488509907823609853882630474173495577619040037","r":"2","e":-114},{"m":"232772559537961675431934692724577433901561403509306755865392593918082981298585065396136679740513069159743945679231113289","r":"2","e":-114},{"m":"232642074324517346233385566287377550130882617794804203548320320388010482664637659636803350969076574345436753836888435734","r":"2","e":-114},{"m":"232512728599497705552559607281984261380469964194905791767457853346957813404810863697760573316266950947879604029403612432","r":"2","e":-114},{"m":"232384513507343870649850390284160086244532893974400878452020712256009107187821642386486048140608891619398371810247729128","r":"2","e":-114},{"m":"232257260300567857660572184324393718945743116363660026970236894721626300759576699071903357493189796252376925114956105452","r":"2","e":-114},{"m":"232130928421128265068404883985064911123530402148545448810994127923515737541245078926803095991204955834219036315989666250","r":"2","e":-114},{"m":"232005597763303659549954809151260503494777540121304922299792044292866226949292939760817327852650890857459356796496170079","r":"2","e":-114},{"m":"231881852209882290196445628360248744056202848129235190993764631628190079092875851806327871094867295792022395156175757606","r":"2","e":-114},{"m":"231759107057750711623504753130078797195812410773603779096445877317572157237689647330036265946391725599929891192462272597","r":"2","e":-114},{"m":"231637276214394239044486553567671501901416443567320949313861137614114711859896529796471709217271040503268894102590547939","r":"2","e":-114},{"m":"231516325876057892553549121481346736354774250826580428837939533935241738541203201211512698601917066983851231540741718273","r":"2","e":-114},{"m":"231396275275729250663291868997962108404997444117133923872467375469615544415368981168158551200486091509509507126564650411","r":"2","e":-114},{"m":"231277218876123580662804401931014882286149702271823430519248187789191598172858537757492912852238021667659613758032784923","r":"2","e":-114},{"m":"231159084357911697972202078695574738834423219078365456991582428555723553534097714444602007439801567572845098692084390086","r":"2","e":-114},{"m":"231041940178674398611960364522697331863789242512941502329097671523707536428280945744268047477756087640551213457440194621","r":"2","e":-114},{"m":"230925786566730593715081415600116670439416818192423103059546549328619511130074610635043782806845250711647440881293200954","r":"2","e":-114},{"m":"230810623845031650208282693806308905238860167447306264912166094526537952502349245638191453943357671023369722528754936884","r":"2","e":-114},{"m":"230696528520667531758308110510492818178799681606875090506718674877634684691676264050377844315418489870165908200133133328","r":"2","e":-114},{"m":"230583379493000448051940313511817198729504863400939576794887528693072282186224187310707487411240515886921004167839601394","r":"2","e":-114},{"m":"230471240241246379502834604282730808403141636885800736421530998738516697296742909116029278069561638138657909870234345489","r":"2","e":-114},{"m":"230360208475292211770815031958735826779974378944078744639867752260469064059271140892257596981082459832221090731416894375","r":"2","e":-114},{"m":"230250258734458871002860771241793149517444104606800696255770739269875922436883945812426109618607015822913088999599214468","r":"2","e":-114},{"m":"230141434279757900063391470527029654079703243150458721829141450575640213273719817142896429469907770784843200588274330525","r":"2","e":-114},{"m":"230033758551831121724316951169995293645268167108373876499852308302970864216803961225478329394202640257054576908368046699","r":"2","e":-114},{"m":"229927320087185843131588913451367124430487715888133410613301253632085763419263355382569568955239131210764740915942217086","r":"2","e":-114},{"m":"229821983549163176003653911742101432920499022454359904634835663127531792309092014362431113483025145831901269686844538142","r":"2","e":-114},{"m":"229717927741853691275577892800388383607435747104365389352338433494644030673717904376718360340680854167782950149441631722","r":"2","e":-114},{"m":"229615029842082157825835199795222631409026985284719303131622524217300709882972413871559394404566901610398441412933532270","r":"2","e":-114},{"m":"229513338606689806934221806729833062770672245050446149561878538738002790716334110674035784983709555475239932721102421765","r":"2","e":-114},{"m":"229412941769613174309809397785872434101958870042015070761479302896002958436804969643616948186132766030584446094587220992","r":"2","e":-114},{"m":"229313705703253298933002189100537664174715186600851140044679189407545365470192381745669943929218140031991278347115821007","r":"2","e":-114},{"m":"229215659837756680058699588483583260402149208954385497744185872967113431913588010962050333485964052354745714255611552233","r":"2","e":-114},{"m":"229118866683106883951054423176730792663795598189741039429394015535735562941230372136026370939943697190930477742326696354","r":"2","e":-114},{"m":"229023243361750967259844715655185459257276921436765719667734731163284404106418477873347561562144365695094129321623964764","r":"2","e":-114},{"m":"228928899814547565603884242821664934767920329611435668047156934255615724520976690594269925229329022857715238522641986008","r":"2","e":-114},{"m":"228835763607619942742006621391942531925327329377838200408677432840811128337213119497413651833281304754782456022635595091","r":"2","e":-114},{"m":"228744036517644212095719580852190363644107880182197547413382304648976309028601322585421434954079284918135053914424323270","r":"2","e":-114},{"m":"228653658251372474265736220061542471950002206332240351130817965677287968620270244971239131956546958864006785016024184418","r":"2","e":-114},{"m":"228564683863314344711719048965758043307805709009739239048757251056063798009571374607801324828463892522710701650726974573","r":"2","e":-114},{"m":"228477116060199953337324427842073310446698802434045276795974329981821910327362777262104715915922270478886108117922715279","r":"2","e":-114},{"m":"228390832699722027907936638992032488136348316354880401164334188109477112861024041980989443960716357432491980119840294119","r":"2","e":-114},{"m":"228305872188316060052847117459125886331403730498765017609020109736816882063679033606338105827987409839284328962747101701","r":"2","e":-114},{"m":"228222471859966233495204561315489656846728269508447402365448720482896989680239747540598882891052376866960292563174087064","r":"2","e":-114},{"m":"228140558634815766620566226527607291296217911594161035411586294977214249090250123745554332202069901832931415080020500728","r":"2","e":-114},{"m":"228060497618768180657964910145065068644599124626581226350879204919817314371680023665623842315751754960909032553127800991","r":"2","e":-114},{"m":"227982015985043366964018186054197324257649358461527310619030087378608120009049949908346131524179000911395161805382844854","r":"2","e":-114},{"m":"227905239385301350822628424083370226150974001978282458707239247241384083443952857488306809165112300287000853007416422538","r":"2","e":-114},{"m":"227830047742868977626838093511867959534840033178242859950546236209243649579208744490975375864918240242791179426047129336","r":"2","e":-114},{"m":"227756529777937587698337968869115132073933723052948682567834319997527146175569744306709200104210363851690596848065817519","r":"2","e":-114},{"m":"227685167021247214946254339988060334077247931138710784639593437333885122391630201431719958956408975171986049825379960128","r":"2","e":-114},{"m":"227615954357857766388333184027223221511087886391527837889221366180807063010600418079396175304497238731749011665226173926","r":"2","e":-114},{"m":"227550776590847970532262349979305436324811005778318599805195118243301462368833030075578297275305519539756544566942156464","r":"2","e":-114},{"m":"227487656888854881482254823534860648803088713743886133451521813730989169347591913383911310431711648576667030456662696387","r":"2","e":-114},{"m":"227426350069528685259179364779449641139674138921871562001510022779050167381417663238028538224261346120738583140219057499","r":"2","e":-114},{"m":"227366569840183255214495626869498498576904178153479697880695759138044540849558139096521049815040300104598534272339823960","r":"2","e":-114},{"m":"227308282082636433677133578642280695618084107862144105940084525788489040946772764752642534633366858859769163441940810319","r":"2","e":-114},{"m":"227251483182542194440801123078757259962368207424552069976064960718066450025911863323038330548096628377343729118067472508","r":"2","e":-114},{"m":"227196120823116225362067557228289662433747958327550697392251906327303458216792624963594338506929197287819869768397917929","r":"2","e":-114},{"m":"227142180399994482186542749990644977190295129095694250750752867085419483464062930706400174158558740012917683237023172468","r":"2","e":-114},{"m":"227089628358182442394678463589825707392590531157488611907929921067407347652082758490220307674648617738612893140111554730","r":"2","e":-114},{"m":"227038459061569439428861368889296795260969290651553333456808265841068183509503627426294135713426864798968402315722745890","r":"2","e":-114},{"m":"226988643935396322690914575136613623870268418234939278847582794218876419346282486900711811041798588367471425164773751010","r":"2","e":-114},{"m":"226940179637016187721952308941169883789371803248833465764801067435896307668903779829635827702649466761439056360490719851","r":"2","e":-114},{"m":"226893020109456384768565509403757093308234033943794057973629519478916417735850339921453640508610077067699870574916413453","r":"2","e":-114},{"m":"226847148372090766871749955421542470126460416747112592234718068967568074563759792708597679787583373997347413554293289452","r":"2","e":-114},{"m":"226802556669283723381082734517947436895591281015416141727696136291499753955338126752576676109914492749524507733292285763","r":"2","e":-114},{"m":"226759257035581080256043539173481542749459752959057635613262396183980896162544537080111028949551264108424287275812553336","r":"2","e":-114},{"m":"226717208012145516098672362632735037745073788772639403166278722631864844254394220889720153776617792653824212710623543133","r":"2","e":-114},{"m":"226676384554156385757066639960332078295160557880698787712403564556181843210756583428159349850789182339922683683449752199","r":"2","e":-114},{"m":"226636764200163681023510432205287078945951647297627460748807515367395884421726837079238159976747432381633956838295235331","r":"2","e":-114},{"m":"226598400517639897537386149962933631535566955835832160914204810059380927491933098178035739810617697708212943433075375796","r":"2","e":-114},{"m":"226561241189355054560125240606744618767921403195474993696195766019428051817121327837955177378352046063364854982543187941","r":"2","e":-114},{"m":"226525210884814986922830404897358825563762446720034010665777861821255848897440313033350188037741488003463120282987160643","r":"2","e":-114},{"m":"226490417177330252911718162030521505300152295104694296710469907358342720874007040999597804356872722075683369857504001703","r":"2","e":-114},{"m":"226456858496958380317817183783467000977524454577422705312318301769081037749145783491600926496374157985885443695318985368","r":"2","e":-114},{"m":"226424452585680554051801618828099649010039672541501123391989428368184199177383817668026998891603613197549296413499325409","r":"2","e":-114},{"m":"226393256637758296496848241736924103665898026564162854942313440855393246401909649661964539761016179271493455177439838086","r":"2","e":-114},{"m":"226363381635109129950059475416083301284869358761517246197369774457401606920619757597946832849677026021723221314217158819","r":"2","e":-114},{"m":"226334619696019070104603902631058622853368699227827046859982606141632375497105682841579809694392003217839163644127356276","r":"2","e":-114},{"m":"226306822789413026304623140361017742311622136260789109499255738469606656139207329624892955079379919547923881597634283773","r":"2","e":-114},{"m":"226279951045882045416602748880933536888653361933160991266730656993312271642451265327898352043676441638774091165599890905","r":"2","e":-114},{"m":"226253992170962640455531773879263881348398024094657249204338985419309773365399791021803974666452062023436164309177496121","r":"2","e":-114},{"m":"226228920859007678890661768947693988882041893375984314885265626560041055114943590287028569982309131341164557854640579044","r":"2","e":-114},{"m":"226204726665920261139067882317758361726681863643215825455367184801944684550879876430086824813286460099502851676013237876","r":"2","e":-114},{"m":"226181393225385320502414927088955856776230019868003947973896564639373321428802126456416996876136164498628943694678239166","r":"2","e":-114},{"m":"226158909870151887703623521047581012834516639053836807666338928322536855769135475760101582198314857920009144263402602754","r":"2","e":-114},{"m":"226137268396017849280120330325718838301136650388944408455268659523307339086606716277891360289446448464975476383834541216","r":"2","e":-114},{"m":"226116457067187194223507983368482530560152678042497487611518117043023291171895908054022330559772039687428582606276823011","r":"2","e":-114},{"m":"226096467828600037481620824539451660805214362022230249396610809914890687874628531669368080433808060358242199427910174280","r":"2","e":-114},{"m":"226077296049302097396813249152128784001338842356374717974487024972073082668343973765241739966866218024057815679424780136","r":"2","e":-114},{"m":"226058939411802087293102143385568571815458911968398940057803349650080068625370330816371716476851408137214728149302813962","r":"2","e":-114},{"m":"226041391057816038815731806282858094521977457398910075373741732229351482653825301950406276953293349453254092544977380235","r":"2","e":-114},{"m":"226024652790147356095417417607667723606174380166877814615310227791491321827394295489582588045932729217170035675270676491","r":"2","e":-114},{"m":"226008722266461389963660643337020731023437726497451410082418288380318767892131743922913458399966732357603536480401899182","r":"2","e":-114},{"m":"225993605343708317710653837001199156767614177922002932005835291679396976252875713667611334460808540072843242427515142966","r":"2","e":-114},{"m":"225979303734273872980626932319103182841880758070256439975506227625588518938853407340368971254548265594902383603237020969","r":"2","e":-114},{"m":"225965817279562792998860847580151512912588495406080811274795233745034776738926844247485719744677918478453285425093190824","r":"2","e":-114},{"m":"225953163962218713241122222006480387588390939580022412091598707302841468829788534351784624843045290870758802522399616307","r":"2","e":-114},{"m":"225941340165155953289737142256138216833736162584608412491608130670850898368404929067169007685203526504986037809788297972","r":"2","e":-114},{"m":"225930364903677951948314276848548769696230222577098870407670430503451187282509282202458501636186074950108189768295562905","r":"2","e":-114},{"m":"225920241387744968247172236400008267880422251046912238368914328986253765189381091047550686727511146940626965885112852518","r":"2","e":-114},{"m":"225910982832918441912062084656703347989976219995798000311961347613196293980811257897477289654573565170402896629636943966","r":"2","e":-114},{"m":"225902607794634898952425927074009876382386204183345377770272445961354143586011822399149694667654211840124236533761282883","r":"2","e":-114}]}


==> anc/dependencies.json <==
{
  "repository": "https://github.com/7pocheR/grothendieck_constants",
  "author": "Junyu Ren",
  "commit": "af6990520d97d232433a55c93a5e9b6bc6b56fa7",
  "files": {
    "error_replay.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/head/error_replay.py",
      "sha256": "2c2dedef223b8dc01f294cf0b56835b23cb15a1174d0d5917da5ae72cb2554b6",
      "bytes": 4799,
      "path": "real/upper/continued/source/head/error_replay.py"
    },
    "exact.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/head/exact.py",
      "sha256": "6ab0c07a3151ae909011aa815cf934f7d0553f164868a9e4b0b9d843d3c6dcef",
      "bytes": 3381,
      "path": "real/upper/continued/source/head/exact.py"
    },
    "primitives.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/head/primitives.py",
      "sha256": "d00d06ba57329ee1611b941b2701a31c9a6a032adb40f66be5f699cd7eb95223",
      "bytes": 11460,
      "path": "real/upper/continued/source/head/primitives.py"
    },
    "certify_fourier_circle.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/certify_fourier_circle.py",
      "sha256": "ecb8587bf26924f657703130da2953a4b833e0902847a6872e06077bddcc4c11",
      "bytes": 9604,
      "path": "real/upper/continued/source/tail/certify_fourier_circle.py"
    },
    "conditional_fourier_terms.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/conditional_fourier_terms.py",
      "sha256": "f12d04b40f6a5201e96f6a21923f04fbc051c8fdf6e90fc3e7965c81d2e9533f",
      "bytes": 4827,
      "path": "real/upper/continued/source/tail/conditional_fourier_terms.py"
    },
    "cutoff.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/cutoff.py",
      "sha256": "682f5663e1eb0337815f729e32c8d0cf6d3f1a3dcd7b84751f62b8dc3910303f",
      "bytes": 1480,
      "path": "real/upper/continued/source/tail/cutoff.py"
    },
    "directional_density.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/directional_density.py",
      "sha256": "7edfe0720828020ca0192969981500e7520444192b9f061fbea893c2a3c3c50f",
      "bytes": 4807,
      "path": "real/upper/continued/source/tail/directional_density.py"
    },
    "fourier_dominant_energy_pilot.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/fourier_dominant_energy_pilot.py",
      "sha256": "ad33e1aa171de31cb93ed715edd5f4b11a9b1466c3c26d7ae55c768392b83c12",
      "bytes": 13317,
      "path": "real/upper/continued/source/tail/fourier_dominant_energy_pilot.py"
    },
    "fourier_mixed_energy_grid.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/fourier_mixed_energy_grid.py",
      "sha256": "e9596bf134fdffd2e7e2f1e402a7047fd7c509c9290fa19221e97443291bffab",
      "bytes": 11609,
      "path": "real/upper/continued/source/tail/fourier_mixed_energy_grid.py"
    },
    "plan_fourier_circle_enclosure.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/plan_fourier_circle_enclosure.py",
      "sha256": "faf392032b5d00bfd84b07922add7a26b99f8a0b33291d529832e4f11b283df9",
      "bytes": 8558,
      "path": "real/upper/continued/source/tail/plan_fourier_circle_enclosure.py"
    },
    "run_tail_comparison.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/run_tail_comparison.py",
      "sha256": "ae1746cf40d46d6bc0ebc8c09a805bf19bf72cb47b615243bd14cb8a3e664ff2",
      "bytes": 4288,
      "path": "real/upper/continued/source/tail/run_tail_comparison.py"
    },
    "tail_engine_sharp.py": {
      "url": "https://raw.githubusercontent.com/7pocheR/grothendieck_constants/af6990520d97d232433a55c93a5e9b6bc6b56fa7/real/upper/continued/source/tail/tail_engine_sharp.py",
      "sha256": "08798c05260089ab540e9e71c72e2f24582883e041e2af62901ca0e1cdc03331",
      "bytes": 9015,
      "path": "real/upper/continued/source/tail/tail_engine_sharp.py"
    }
  }
}


==> anc/head_error_input.json <==
{
  "parameters": {
    "Mehler_t_real": "99/100",
    "alias_beta": "1/3",
    "bin_Taylor_degree": 32,
    "bin_period": 2048,
    "bin_radius": "1/100",
    "dimension": 4,
    "period": "40",
    "phase_degree": 31,
    "scalar_degree": 403,
    "strip_height_x": "1/8",
    "target_scalar_error": "1/10000000000",
    "x_cutoff": 5120,
    "x_spacing": "1/256"
  },
  "rows": [
    {
      "alias_array_error_upper": "30247204296981029701004930845589389230331008463911448169733749203614295151570888596571483438512453730391596702573375/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
      "basis_vector_error_upper": "28918053792654865611108887561260863398080578535987337746200963052837086621120094792018885745603494377671132510583043/25573364124188608359478044506465618376692515984711443667838213813251045284411519960025547596296126227741302219746563054759509816764729633229129121792",
      "error_decimal": "[1.59780229409336745632018813245826505624984503060766022100766440259166311432182322844796350653422086461272509545528e-10 +/- 1.79e-124]",
      "frequency_array_error_upper": "8577787163036960357382965715070985336642904931065981342230693330249158631355230445162137396069211172625482742318175/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
      "frequency_choices": [
        {
          "error_upper": "3483948173878472552321479519859708534405880649738260757678318521589377280110099765337083347302443546427368742152099/12194330274671844653834364178879555881830461494785043558043581873536608354764709453594945715091765512343073949692994620685343654997219864477696",
          "j": 0,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "36763030229333991609872587452384903351473340814028858071333236435068874516737877265883709234756013746497785518511727/12194330274671844653834364178879555881830461494785043558043581873536608354764709453594945715091765512343073949692994620685343654997219864477696",
          "j": 1,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "3774474559650330173359747152862684964307382630148088056584360701532408201250738583078700566921051666530876881409195/762145642166990290864647761179972242614403843424065222377723867096038022172794340849684107193235344521442121855812163792833978437326241529856",
          "j": 2,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "23704756286084651181690117025218963597854823545394003769530167107405379100887427371219984438922826500733541241965259/3048582568667961163458591044719888970457615373696260889510895468384152088691177363398736428772941378085768487423248655171335913749304966119424",
          "j": 3,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "35902856985333888474875884938104234107226573512821364592993897785238321131589387977162022341352246438358756051321255/3048582568667961163458591044719888970457615373696260889510895468384152088691177363398736428772941378085768487423248655171335913749304966119424",
          "j": 4,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "13221804299377411381786920043322284606835631955203836317927014340261056869442275627478658822370769343581047767804331/762145642166990290864647761179972242614403843424065222377723867096038022172794340849684107193235344521442121855812163792833978437326241529856",
          "j": 5,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "38101133353055982808124323297611761756923778465085973736358144807387808066229363431004809015314557115881831888230467/1524291284333980581729295522359944485228807686848130444755447734192076044345588681699368214386470689042884243711624327585667956874652483059712",
          "j": 6,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "13478211367102531239409118995998975713886102889191432587084699121122385312074685293505916387614401245872625836364659/381072821083495145432323880589986121307201921712032611188861933548019011086397170424842053596617672260721060927906081896416989218663120764928",
          "j": 7,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "37568788742406937789265817216931600313833718477256814296283410540562199801659695169004184273293745284575995963335211/762145642166990290864647761179972242614403843424065222377723867096038022172794340849684107193235344521442121855812163792833978437326241529856",
          "j": 8,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "12921250062326528113787288750031639447816704625249636516293414938822286419057227038270176502130471836037658640748069/190536410541747572716161940294993060653600960856016305594430966774009505543198585212421026798308836130360530463953040948208494609331560382464",
          "j": 9,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "1098603921102128221242266363940786078045572657382036591439656520599287412823645878853559793247646112681591867709149/11908525658859223294760121268437066290850060053501019099651935423375594096449911575776314174894302258147533153997065059263030913083222523904",
          "j": 10,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "5919302915072616089850239530251619885951704745600163962568731617407126684856628299770744118793225388997904534919307/47634102635436893179040485073748265163400240214004076398607741693502376385799646303105256699577209032590132615988260237052123652332890095616",
          "j": 11,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "31615047667343197000371509836521426871975748778828650112907542479123177054716225581864072555643357532919344333773517/190536410541747572716161940294993060653600960856016305594430966774009505543198585212421026798308836130360530463953040948208494609331560382464",
          "j": 12,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "20941959271234114903349561890305796600838703240693765406185879128814639384531988141137568306101156204829081383767375/95268205270873786358080970147496530326800480428008152797215483387004752771599292606210513399154418065180265231976520474104247304665780191232",
          "j": 13,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "6887033173535530274257836104671083762846231484707871653844288579613697665970048453089309546878451936028495866725637/23817051317718446589520242536874132581700120107002038199303870846751188192899823151552628349788604516295066307994130118526061826166445047808",
          "j": 14,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "18002740806619089939825352666322757165560064945375833914563477195388510922334346266005389542725703662180624418711827/47634102635436893179040485073748265163400240214004076398607741693502376385799646303105256699577209032590132615988260237052123652332890095616",
          "j": 15,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "5847851309921509586490888662283888958428562067216283071776515843531555866182532107529767970134628408240569564319831/11908525658859223294760121268437066290850060053501019099651935423375594096449911575776314174894302258147533153997065059263030913083222523904",
          "j": 16,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "30228881576069864529610242334765840730425048206635033651536581561427050295438227859510404090174615244770186694888671/47634102635436893179040485073748265163400240214004076398607741693502376385799646303105256699577209032590132615988260237052123652332890095616",
          "j": 17,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "19435065249451418137419039745787057793337229006864109047291463993966996280942253157199862532318769206865572951765477/23817051317718446589520242536874132581700120107002038199303870846751188192899823151552628349788604516295066307994130118526061826166445047808",
          "j": 18,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "24875166936139837709713297766332045759139820098801072855997220787541454929773335245006343559558905582691149070458913/23817051317718446589520242536874132581700120107002038199303870846751188192899823151552628349788604516295066307994130118526061826166445047808",
          "j": 19,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "15850447605063622502375640790679321632717617620657748104805581196592700680278730457105549039162509923138827389970185/11908525658859223294760121268437066290850060053501019099651935423375594096449911575776314174894302258147533153997065059263030913083222523904",
          "j": 20,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "20118538970387790784749139888972082316665655106354389796598442220543195042396512243176930926012639202967004420265211/11908525658859223294760121268437066290850060053501019099651935423375594096449911575776314174894302258147533153997065059263030913083222523904",
          "j": 21,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "3179957945777744597444009702313451472451420169979716228611539103221997097393119992473750209821875223753747035304901/1488565707357402911845015158554633286356257506687627387456491927921949262056238946972039271861787782268441644249633132407878864135402815488",
          "j": 22,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "16027124825794600317849585705040149260539356073019781970513831644871884927400806289292951508421556491234965716125815/5954262829429611647380060634218533145425030026750509549825967711687797048224955787888157087447151129073766576998532529631515456541611261952",
          "j": 23,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "20126986310094139356282060362429990171812162589155127186204016067050549668694328133749765469229448292217525644522297/5954262829429611647380060634218533145425030026750509549825967711687797048224955787888157087447151129073766576998532529631515456541611261952",
          "j": 24,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "25196015071118161358510262125608422583818045689723710619995013707245233426455186844249849945300730313801393680940313/5954262829429611647380060634218533145425030026750509549825967711687797048224955787888157087447151129073766576998532529631515456541611261952",
          "j": 25,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "15723841965787572444704618281245999611291550793198062888207745883326241350058851741321779043617681171795906972954741/2977131414714805823690030317109266572712515013375254774912983855843898524112477893944078543723575564536883288499266264815757728270805630976",
          "j": 26,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "39139604085466085101353799601206099663083683366914474122263828023864095366125150191399138269016250190092766074311097/5954262829429611647380060634218533145425030026750509549825967711687797048224955787888157087447151129073766576998532529631515456541611261952",
          "j": 27,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "24291073868900377331245789280562936430829276291296551136493399913813079783269414407101861046919228506994083751678459/2977131414714805823690030317109266572712515013375254774912983855843898524112477893944078543723575564536883288499266264815757728270805630976",
          "j": 28,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "7518583905444910070617448726151619727982016098185643596644639202013931979190444142020099107421845436965523240755017/744282853678701455922507579277316643178128753343813693728245963960974631028119473486019635930893891134220822124816566203939432067701407744",
          "j": 29,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "4642976398405150029882914102116807063290642060516134229965305034997341944972236353984990526354006962800955120243109/372141426839350727961253789638658321589064376671906846864122981980487315514059736743009817965446945567110411062408283101969716033850703872",
          "j": 30,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "178782936570508122211822543638000481456531219367249158129376367029686062697828916784815786720042125560276153274839/11629419588729710248789180926208072549658261770997088964503843186890228609814366773219056811420217048972200345700258846936553626057834496",
          "j": 31,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "28135149678899782681293662291393731910384194829865231160041575816218989830516843150080971798842588325900942906745273/1488565707357402911845015158554633286356257506687627387456491927921949262056238946972039271861787782268441644249633132407878864135402815488",
          "j": 32,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "34517339361027022302581563175917405145631176282848521736254641204801877291359266434375177014176162391421621708614351/1488565707357402911845015158554633286356257506687627387456491927921949262056238946972039271861787782268441644249633132407878864135402815488",
          "j": 33,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "21130445511755499962339073442012760029931746682780697321281346295101455343249128343161353925335374482018721244971847/744282853678701455922507579277316643178128753343813693728245963960974631028119473486019635930893891134220822124816566203939432067701407744",
          "j": 34,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "25820163696161552205516571671204696714448207443730647673889616438841827557069415088672629791011690883264366882678829/744282853678701455922507579277316643178128753343813693728245963960974631028119473486019635930893891134220822124816566203939432067701407744",
          "j": 35,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "7872845117302561892887637859605538215734319559326917045126716108072437495010141846366401741075706819557490747975525/186070713419675363980626894819329160794532188335953423432061490990243657757029868371504908982723472783555205531204141550984858016925351936",
          "j": 36,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "1198086037737309211819034446059431351850713187184496487124476148360913496624157088146369242159691083897250337139837/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 37,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "23296844071298571951494951346495623862604618848224638589228300156974112961326702796615320486094014479892696744204607/372141426839350727961253789638658321589064376671906846864122981980487315514059736743009817965446945567110411062408283101969716033850703872",
          "j": 38,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "28265485541788660693515987695922310343890966842363224569320432169959441977118165223619605872384651534056368622329203/372141426839350727961253789638658321589064376671906846864122981980487315514059736743009817965446945567110411062408283101969716033850703872",
          "j": 39,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "34238272834053396051234667101083095813823919173949442999021808193755475479378482787104976365265022475897226257602841/372141426839350727961253789638658321589064376671906846864122981980487315514059736743009817965446945567110411062408283101969716033850703872",
          "j": 40,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "10352078775012588240724293872394315183943420139680196225397313538768315012397550426614158872080075435234095020639609/93035356709837681990313447409664580397266094167976711716030745495121828878514934185752454491361736391777602765602070775492429008462675968",
          "j": 41,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "3125262338126261318757635870752430217081982057608690975705212560330152268405771560304533978549414948419559110676885/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 42,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "15074057024558852692162848134299996996201649716027413828260634657798683871903402628448517337417293911035694513951927/93035356709837681990313447409664580397266094167976711716030745495121828878514934185752454491361736391777602765602070775492429008462675968",
          "j": 43,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "18150935981350444501965118720198070263096587331159733053926815651790681204929152541749770332567202027093279957218517/93035356709837681990313447409664580397266094167976711716030745495121828878514934185752454491361736391777602765602070775492429008462675968",
          "j": 44,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "5456477857742807506473044848777037887432204086103583902681196249111549675894771384293107000774370749163515176072399/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 45,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "6552522776256699543770115762069783487804264931993134287275884423192434637209441686079053579132801562361316270840245/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 46,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "31434372177933830725813697013392266967825646032167288030309182843466366594320459166536750860428465426727851186307881/93035356709837681990313447409664580397266094167976711716030745495121828878514934185752454491361736391777602765602070775492429008462675968",
          "j": 47,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "37652830457515141940227681271797323461384850524216856001729618881018500402597298255125100842130628147748109503321031/93035356709837681990313447409664580397266094167976711716030745495121828878514934185752454491361736391777602765602070775492429008462675968",
          "j": 48,
          "t": "9/10",
          "y": "11/20"
        },
        {
          "error_upper": "22225211783320221649719317383868707932198366863856755567664186140404757098350579195760150100859121768434096236572019/46517678354918840995156723704832290198633047083988355858015372747560914439257467092876227245680868195888801382801035387746214504231337984",
          "j": 49,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12878717146868786416173879542782908293111585654799164281156090857204208026079069113564013949353581666845446672419059/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 50,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "465904188616770867053115825985036300597451361219890075579829996557479327448114691392479333081030557259176106476305/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 51,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "34481088547404412998423074753422360850315557956256562656563540935043255030224724369694262576927038180265146398671619/46517678354918840995156723704832290198633047083988355858015372747560914439257467092876227245680868195888801382801035387746214504231337984",
          "j": 52,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "19915821835744606289310452913945186221822158079684475725328678005776535597757358286841806674439185839243989885572085/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 53,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22982660323602617432661861180680451908199853103861132760468904084263108951010755508874706491338140434578902089215287/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 54,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "13247641468653753645355098607142898490796820936813170588222052224226890973779556843574705212813670742433793610070873/11629419588729710248789180926208072549658261770997088964503843186890228609814366773219056811420217048972200345700258846936553626057834496",
          "j": 55,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "30515037888912474507594305006345062610026283970551229340602201575528004248382018830954065146251842873790581943633653/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 56,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "35111289069964886848747823568176966436115573329092000103125719524962909104917953857596468951899992085049196738057889/23258839177459420497578361852416145099316523541994177929007686373780457219628733546438113622840434097944400691400517693873107252115668992",
          "j": 57,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "5045301607549543065461580814000846917372804361460406437860927680669462922884893276565569068673209325172783152706453/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 58,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "11589228288848685764628327041867982925843968921707307245823561309629722333641486766575982308835945318998916565264659/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
          "j": 59,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "13298666999938804281733030002701574748875518611706452845680084892648305335040627262819834215246635243974698979251253/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
          "j": 60,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "30494161334271580455446763108956553565629300408232654809099567774798985543048967983555539152605781505387256853716025/11629419588729710248789180926208072549658261770997088964503843186890228609814366773219056811420217048972200345700258846936553626057834496",
          "j": 61,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "8733105704022196932175400562636476982730537011871145367927083950727910181411041279018353459997812932462116399449983/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 62,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "1249488525126147561788493144280545627155717571316004018212429411163050658856712802120944429315313481956901197284973/363419362147803445274661903944002267176820680343659030140745099590319644056698961663095525356881782780381260803133088966767300814307328",
          "j": 63,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "5716038115373843606904404194932789513140917017885622407744933033121291701413367552438238980290226140769659858250977/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 64,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "26128516484467290145785145248707520646365993213687142527517070552069537621090150485817682231066292429170161313988147/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
          "j": 65,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "29835847951248314203796752436756957211493048171123450275967097941726845667214198160033264668367441283621479324388459/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
          "j": 66,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "17021700139490730859536137387005629077922010125185851234421564441227488928763325238432466141522840306680537532186159/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 67,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "38815488563219859442796195637426619257488368696233967952464267737174811860244330343094688971640686116175076096692793/5814709794364855124394590463104036274829130885498544482251921593445114304907183386609528405710108524486100172850129423468276813028917248",
          "j": 68,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "1382010063242566540308325616561250964422413810772380873465452133651028178082498939796145200419140777109021432243053/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 69,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12587732584655185416428479459716669932555325189808652816823106120354493907235236163654567601594373813023614712859867/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 70,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "28643097001551560181736813653107669372879663831684757593888112453474422301072303709607938794927907860231055344272941/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 71,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "32565994949360430190622714923304077181685046364199155630355617134615805358880949072528791628762852450001124589118243/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 72,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "37001232203997683442036001165179376189164520748999929666539030394866264271140329886314225922096159321718839783953917/2907354897182427562197295231552018137414565442749272241125960796722557152453591693304764202855054262243050086425064711734138406514458624",
          "j": 73,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "21006361918998874509788752048044105446690567998569814225762975923034270607513112401392215534896443869363120212191089/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 74,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "23836006002076516024604254990690038262870025150835795502982724594539445963025669499769009630982091022658753077388637/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 75,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "3378696091241497186506567628294427040422256441939479806526751815857241481058022422730564345038708068650722885585305/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 76,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "15315901627629605132145955245352591482637289264067310567518345012593726201686820867756034582465184756848768315939079/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 77,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "34692731691599648080438479757418158451087835194874888187331964507959010169478548789890689232098758969028648096477429/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 78,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "39268239524149593290434537441920127008426490535953815751549914424236883171060278623775908445810785552311886352718475/1453677448591213781098647615776009068707282721374636120562980398361278576226795846652382101427527131121525043212532355867069203257229312",
          "j": 79,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22210367152434731678735810837826527996610435595859260750505799522665091937352043516237767577519296744018562891515331/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 80,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25109937648338482896262906583209956633474163556207912501197733490325256269558658296800476162645365394666857059645475/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 81,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "28371690696832257582744998063673631354807679446932199606423597779348092369605036481314472904356174041272901469658815/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 82,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "32038962684719009560252576482586662626641161186345169777326560451538171090436245232529532523144171829335648803809959/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 83,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "36160061649782174811833701201568756291391477538565955460785798988744965405629803462972211241288238103456926032547987/726838724295606890549323807888004534353641360687318060281490199180639288113397923326191050713763565560762521606266177933534601628614656",
          "j": 84,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "637325225570095722531342692869618788778072764655019257360387064030136741628713862806693728047258030456524875179145/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 85,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "5748146453609409861286420159577813874480219268079697845200600839874821548912144827509878143229925523927155790582737/90854840536950861318665475986000566794205170085914757535186274897579911014174740415773881339220445695095315200783272241691825203576832",
          "j": 86,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25907938056622024984617234627565921542816745685465071269904599758205712521164371717825418718071261411331510758963183/363419362147803445274661903944002267176820680343659030140745099590319644056698961663095525356881782780381260803133088966767300814307328",
          "j": 87,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "14588800422886896216818144716714120276506343461053854912282873181507291263277763998790642931724402019670717298278763/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 88,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "32842884393903960040528358173639944742862382118532571980878428802337346112876121892683906210546706457116796577548035/363419362147803445274661903944002267176820680343659030140745099590319644056698961663095525356881782780381260803133088966767300814307328",
          "j": 89,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "36949722484326355016729960954567956174317268374776757336003292003921085599224409390014480478118072235876008494516379/363419362147803445274661903944002267176820680343659030140745099590319644056698961663095525356881782780381260803133088966767300814307328",
          "j": 90,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10387292342589473402625509272764476064147945456059027250428515881965353830152267710969734736179503743900826274943197/90854840536950861318665475986000566794205170085914757535186274897579911014174740415773881339220445695095315200783272241691825203576832",
          "j": 91,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "23348973974369170927360902604022879568693005352660808387647124967515863204657575918739794058633125359822473072248065/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 92,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "26229527143058780755810383677967176223197172050497609491303306139043250440106408429864336523563035459236343275347599/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 93,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "3681401503713404704909921040000667646018649813251075390076658750534015376067190815946512020986338516336340677296027/22713710134237715329666368996500141698551292521478689383796568724394977753543685103943470334805111423773828800195818060422956300894208",
          "j": 94,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "33052833498620180757782081659619533348885260416273220355589766849716170022240526444534823845952514144059425105182675/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 95,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "37077437991865540972298657995363409564314309160486115894320435698427669395458822352555919091480505244373721403545863/181709681073901722637330951972001133588410340171829515070372549795159822028349480831547762678440891390190630401566544483383650407153664",
          "j": 96,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10393189764024970745262773005202724438912845972179583577770497553895064473844502683236544741503099917917839389859133/45427420268475430659332737993000283397102585042957378767593137448789955507087370207886940669610222847547657600391636120845912601788416",
          "j": 97,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "23295853914625004437423854253527823146810302519464823419238848428190111977349003174992754418783716335402745830620819/90854840536950861318665475986000566794205170085914757535186274897579911014174740415773881339220445695095315200783272241691825203576832",
          "j": 98,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "26096456421937363931033565707130694578396217947046557900810288015570989028002211040110340669004950657007810367059897/90854840536950861318665475986000566794205170085914757535186274897579911014174740415773881339220445695095315200783272241691825203576832",
          "j": 99,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "14610328477297049032648319178642913929794302844912261131002302051587331943308883993774772523291549804800543604239465/45427420268475430659332737993000283397102585042957378767593137448789955507087370207886940669610222847547657600391636120845912601788416",
          "j": 100,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "4088050954688283917152428139119728259699201137551022976707599777234147364934027283072047742638592173052993606520465/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 101,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "18293750940357772579141718625901522042379774256900762156277237599453635191536518643906381721257208208953323426674095/45427420268475430659332737993000283397102585042957378767593137448789955507087370207886940669610222847547657600391636120845912601788416",
          "j": 102,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10228492257621815923801711707790866258038194297675482343126359157688800262734639584493247807815716132720672815364285/22713710134237715329666368996500141698551292521478689383796568724394977753543685103943470334805111423773828800195818060422956300894208",
          "j": 103,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "11433126998675445427457469872912133822169901891256470730963752637071493189624757784407581835065482551579085562405025/22713710134237715329666368996500141698551292521478689383796568724394977753543685103943470334805111423773828800195818060422956300894208",
          "j": 104,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25548481770114847394362036028536343457415521735107230484132549841352535051156529071992340048938718370911553739765271/45427420268475430659332737993000283397102585042957378767593137448789955507087370207886940669610222847547657600391636120845912601788416",
          "j": 105,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "14266712324195102951691842373741672295468382996516457475320800273029409178336611350872030684430531749245533941485567/22713710134237715329666368996500141698551292521478689383796568724394977753543685103943470334805111423773828800195818060422956300894208",
          "j": 106,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "31853960933974696912066890218212478391209260399351996781046727089701167932171514596403164032089073582827806433952605/45427420268475430659332737993000283397102585042957378767593137448789955507087370207886940669610222847547657600391636120845912601788416",
          "j": 107,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "17773202712080860331967248927751625591164361110971371759798529666794688789892466294749925088407604054152456510168531/22713710134237715329666368996500141698551292521478689383796568724394977753543685103943470334805111423773828800195818060422956300894208",
          "j": 108,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "9912713747274968961357117297261496732087424225497295561835335135856569026059665813456965643806480592402434595633783/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 109,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "5526445946100655075507559670052602601234536071173013639567002284236697688710402372631549683863395249604380728877197/5678427533559428832416592249125035424637823130369672345949142181098744438385921275985867583701277855943457200048954515105739075223552",
          "j": 110,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12319344424003408492574959280931189819744339643808538372797135011699718033999612909596207831718244277129241609847275/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 111,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "13725537982087981909838175981745862347314853603112686536080761846062041734107033324254131511377395103434742509429395/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 112,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "3821580492147497729556167616047585251385054527296413739433804849516596749966233724231456011350724282297785259376139/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 113,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "17018065206165270277321481210415128822663062251783660550876363143838270710421664875062739046733571689783512045879347/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 114,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "18938805588541748416509755506388424759222781624730685129334716760505717042580086837672595088477342996033114090713331/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 115,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "21068413911471194990909814062353490384400743340092612300642082753962254020946847028929430857544142302653608291903599/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 116,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "23428773176030296251537183191760505925149412866749915823175030676483386000742898158817871084335655281045633473660125/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 117,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "6510993692330935620258984881577735937869140119877717333005120405619750199948183222557035944255168387126470804121507/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 118,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "28940533050255068931413892186171690335699538615088081607106337016048367172761843396513992267804070775832386240696079/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 119,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "8036905000230173585365365068464077835682991251158595213919683732780384802924424762165758599565995219616677632586257/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 120,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "35697321748175872559966649443938706951622981980333433352687239089340345138251698531284152618148195752469611444510473/11356855067118857664833184498250070849275646260739344691898284362197488876771842551971735167402555711886914400097909030211478150447104",
          "j": 121,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "9906229728977226813771646876931069601567103629981043432682429090892031997987884712678896774799449158806509077137671/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 122,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "21984596468750689061993559329491198516835864854291639927120603303620522128450584060458611419674931679141705958988961/5678427533559428832416592249125035424637823130369672345949142181098744438385921275985867583701277855943457200048954515105739075223552",
          "j": 123,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12193190160220092587131988882093181987060243399985427232633196613887930494899391943783378462277069644765164846875831/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 124,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "3380152476037248851640754647564757839241265193366089385224684108099988044285030253030407791609589159020147154560907/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 125,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "1873426471677525910640427130331635517350764980093752684399886451417259911131124497566636245890483614612198025214737/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 126,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "8303854409994522488284230522466085300787858456752774312637324809814900811394265995638015734512892193374774578419841/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 127,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "36793983187163899810887062876205453911197422154740912357395063948322944374941611782930117923027133358013710460678409/5678427533559428832416592249125035424637823130369672345949142181098744438385921275985867583701277855943457200048954515105739075223552",
          "j": 128,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "20372257682488685618478150805335050053002274351525983910044040311319640903947021570016071079381278051019268856390355/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 129,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22552152985144944417283886434569319403696799882871463589582952417770671689281423701598531844348095703102374398590917/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 130,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "24957125734876358942716258139336256319857400670563119778491802302709623421553027162577911416293147511567038194397171/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 131,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "27609594385884686820960907099443960707976095407647413800150842927248190825205764943003016987193759504858924955957735/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 132,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "30534130561175874116356809640840578727240369223828453726280353669769610899593969177245165014001572323732906551816123/2839213766779714416208296124562517712318911565184836172974571090549372219192960637992933791850638927971728600024477257552869537611776",
          "j": 133,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "4219707295399154860899432389962533655429198296569546685805620837233766246499029009620311516138268188506157941622637/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 134,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "9327417864000618326513650175169012759446639471724911951490526612603170814255697012494065476709945990250946143176289/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 135,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "20611234722298307157182033364309614372320975173386543452529682729421509764992055668577410219344746961228189136512439/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 136,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22765707601456227674415592471653973833565302939659743049481273832974163823738269079442379619977945405070655382149499/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 137,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25137607469094005523349630631332668636762225021531851706208861838783669374314626530717679965796542806073125026454669/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 138,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "27748111463054553400846631073864176686772297878595352004321465129437558191982924317686586501354516748793549851685771/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 139,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "30620386504806867634672949755802173194349467114467012369941379438116150327722368850362631168548206887483800528177935/1419606883389857208104148062281258856159455782592418086487285545274686109596480318996466895925319463985864300012238628776434768805888",
          "j": 140,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "8444942390640945037893722109113278180637454046531020950026594573402984594402360445297102838662162190940232770607963/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 141,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "18626981826084858774525214143243967583528068623314567439453755886689443370937111849235785125240063174287674405976041/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 142,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "20536625449601919966498805494725493177551748329773315034810322400338325466084607337348099802709122218746293769558763/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 143,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22635362046451423708317954472976642669345739864471484370158311730129280250622422076642059701231426994014515162318689/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 144,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12470634569504740077682285538928539326325887825883455918073798335544931730191819247205399821822033076681863985911551/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 145,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "13737046013804684585990767333592814141499096296028589811222241289237686243662798458635175114067144611964358660642367/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 146,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "30255392197384702354394369731952376666850310777629735887965389308952094909979654245984055218189771961058472741361491/709803441694928604052074031140629428079727891296209043243642772637343054798240159498233447962659731992932150006119314388217384402944",
          "j": 147,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "8327177114096436576513408828353318663697456458272847492159872300795426820659099206632417114177914315821547975356227/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 148,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "18329865928713003898784424411021238912117524252842777666268904086564817966828477747805078687430580034732514681757337/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 149,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10084123884982301606943021476873137987482084806648189102413541967570246718580460841419725506835888446880398662561367/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 150,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "22184790359144212474041006610257630876352161531084663513702968223976134361880300442068238402538135129315612906656873/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 151,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "6099042517549308257101501611133277626093167793204430886896516114335846286717329925185697129019395321424342472873779/88725430211866075506509253892578678509965986412026130405455346579667881849780019937279180995332466499116518750764914298527173050368",
          "j": 152,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "26820570222273997278743791270150685767766173138587929543239438408776226202339121244769529268107525138140930161674489/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 153,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "14738906238871191070361061604690569679381497171585189473598968988713640408357264609944697434264397095589628500998517/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 154,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "32389499290649286473286438803782763308338890887097679803901694165418767468649306990857675702494948199555886073519771/354901720847464302026037015570314714039863945648104521621821386318671527399120079749116723981329865996466075003059657194108692201472",
          "j": 155,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "17789584150816809332199102588034205214995588120795226197841431595434728669606713705754802803390629446403831203313679/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 156,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "19536229822660389078323417487007094074552187961214538906911587434724215146750053933206876322210022712010610558747957/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 157,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "21448648605765420806486489799783724365818819603523589311930361573496377039307835921156001443026020381796157681027737/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 158,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "23542042491296384045399745272068993348055008802850133069315688089505848866239312672191675784717733986248562360093271/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 159,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25832959828042358000661044579834028446581465807293163735722562972942056703137262825592307078585784311033648716202071/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 160,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "28339410427927218398347563885928727483058190421451702700163364793941853689993061283570901205048226991799907924915233/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 161,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "31080990167341322390522585533611722882650192817810062895819416152668482797157930743841703712640846105654420016135839/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 162,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "34079015839968915578252564814726941477024201776237944628000262536900210813812856485076831602015879059476760550315099/177450860423732151013018507785157357019931972824052260810910693159335763699560039874558361990664932998233037501529828597054346100736",
          "j": 163,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "18678335537392389019659176998119850187253663572196285486060510607242987105989527253611682158120892169775402774398531/88725430211866075506509253892578678509965986412026130405455346579667881849780019937279180995332466499116518750764914298527173050368",
          "j": 164,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10234791048796537183394151775713958392071272522912511200055037455693063494812380218380971243192099327655580575021693/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 165,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "11213474740529567645790334104816440121964169731384835982136558189870122444880612956869989084392662291135904538514287/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 166,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "24565329607935821016119231083716599454055418230391676725390698473181283828843976187355992007423408443343146938322139/88725430211866075506509253892578678509965986412026130405455346579667881849780019937279180995332466499116518750764914298527173050368",
          "j": 167,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "6725226063540803652845421017564240461802356097622695228069326101173771369665109188441342705353767914644746921103831/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 168,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "29451252950084344710361741313197821332455648995187374801305663307201627927090604605213993797806487901452537845997493/88725430211866075506509253892578678509965986412026130405455346579667881849780019937279180995332466499116518750764914298527173050368",
          "j": 169,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "4029433699150243394919420275106269161720396814942135148950012590699120192237704253671189508222475482923957789171551/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 170,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "35274288454386418673259132052888079292343680347431517824827753686260444147422547780479320499370252916114333478707561/88725430211866075506509253892578678509965986412026130405455346579667881849780019937279180995332466499116518750764914298527173050368",
          "j": 171,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "19295110153972395423817431150862542927756841998762290376862624952520491212244478111574469959033822685067102760434493/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 172,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "21103849735389473534226273968385593024540039535530798186203607916937051104366816973964641212764792538958593787542871/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 173,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "11538310648662738669478292343900388610288091843011212623335188840804820396431081902410337187355297099430686434885485/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 174,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "12613905029653012439695106910569305847762652231980257672774809220091682945754128201641253441742010853380736820154455/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 175,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "6893255169529501952344914419016387885307199119033791229376343193534496834857243740251954699737178929273947126094041/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 176,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "15064588566185987754788600418016718796497856146107204495267926378569471410033830473104024963415206717695941342706853/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 177,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "32914630510376767152342181595849331729933878987398045399554389660827905907111252454986801802532299262765578900283651/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 178,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "35949275305296167296457582879951801142484591521573073602330036148679515580607738941938812115391069386477805272916239/44362715105933037753254626946289339254982993206013065202727673289833940924890009968639590497666233249558259375382457149263586525184",
          "j": 179,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "306677147391664563215534834000236796607508414448531576873190695746279146622587717853337412337716044397715234004727/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 180,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "10713549175209985719525688082630536137242219657845402002264699714736717992991512268548455809221505714742440810197891/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 181,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "2923322398687775481213297041974338188299242274066909301685316258978137040850884166323574035830168203863641096296577/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 182,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "25519492418169107190239148933728428563205421708614293500324311218860104657262410785396743136828211456040757914024195/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 183,
          "t": "19/20",
          "y": "11/20"
        },
        {
          "error_upper": "27466288539275274153821181729399580523222772908616401809240436482956325389575515181883458999324761963807400262829661/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 184,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28854576776119894296298084796026784528926874054457347186759260296142928521438855858265884102566101024746624970850603/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 185,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30310252725179076157115693588791127004063466952281009835432223473913652038562476590616153391358921051491101814499047/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 186,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "15918231979625399543501804488542899643233902858312553288317707331847689180403095885851295057107757098295743450199203/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 187,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33436499793140732072072068194133640871013061312561303221493561559497443396109153885109187675962350820565898907968967/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 188,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17556898724215660147143223846601262282297192993655467115413424763099588460139876868829068868071910756453594224200183/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 189,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "4608993559701527947744915572475840477009327621646145560602577555057753116725907513614153040516771025908361157124069/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 190,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "38714705458140768863771851816833004456137306552854738233825646118036361078341824606410655577077797073577796242752139/22181357552966518876627313473144669627491496603006532601363836644916970462445004984319795248833116624779129687691228574631793262592",
          "j": 191,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20322994483709299049274895160273361543865804512301414520677581803304848615989899667496082623133673505282745955713473/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 192,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10667473712526053280996108181167273801381929424911487340614046432356540538005597197552479122398332844125628255011611/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 193,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2799418861851952152372561166819629909911450250262622059354327252254104871018129091309671419722629852839283940228667/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 194,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2938304949766844909369143276755785041471079442652563119611969740581509413619486190393694930201672389648364807615849/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 195,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24670547712275728444051061140585754303150265964129581282410940112051223177116467767901644282102112522747483470135323/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 196,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25890113166694734994094170149228560864738655837008927617398580355465343326198175262328779489729423877894066766043971/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 197,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6791920525341699910194487197221383359714546372894232384713765910691773345271364038977867112295415764363444083449427/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 198,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28505913510580447670589587948426632116415597647143166493825331332050942813534728188755640747348637324703880125032585/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 199,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3738448009959483843992747800623573122984908596536143040687661932281757166274995662240437075907538282334454767181087/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 200,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7843898305624137165334831477516197098899927631362940958410313983536058296682441394596118691366151046743777027815161/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 201,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16456484163813921637956399464013072345324989728608589372048971631043502546249759303023255184395530062479975635174943/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 202,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "4315358777726387925680582406234060858087405042127603684525678253333555547740571874136455288206171648488393446034979/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 203,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36208598859248774705590115968362799304219504947851650574528640399071595215273499808089985253868669810425552802902499/11090678776483259438313656736572334813745748301503266300681918322458485231222502492159897624416558312389564843845614287315896631296",
          "j": 204,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "9493399811463833123762599581035308734071672162005955190711869828926148366028501475269189718278678394103738731552881/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 205,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "4977683450982625112285454505864728971557484719877430561193209653849097781816542681142991152249494106740968229384295/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 206,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10438989453635164909547660312608943826064085241187266038601574806064721256567506296873959207767659088029913445204369/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 207,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21890494032609778518279496288174963814106339155186406078161178644990259951725098470596925733574129686086561572770109/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 208,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5737580981387618586091327711836320546116946888607823238736985893084559717775321729018395588734512890726902358701183/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 209,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24059602601434544061824088718479638146070888269162337850396496291002176603464313614143434525570607666010832311938685/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 210,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25220557117722324667550920418589268744250425604187615803303104483262457608884324392776692858271032942600420969062233/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 211,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13217755750427305335001224839955737399398254633769086799318550190472520505935432048472830287805257166275494117801873/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 212,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "27706890833735780840520464004132747356641309717525002687688593754646459306678913233112440160743114756949343522700257/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 213,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29037225510210714676212129673492234683558840970317030391866000477937506885456192261726081707022174009387206465729735/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 214,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30429155663153829756748586512390219228752161856128267427764260537965998991380947777437944916507052688264875933591845/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 215,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7971358943260792004253568217081179108621215037857717528845953042256773486369228017354101856119186412580416171513645/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 216,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33408939464156564775794542986268012920214320389412660427965769849991295241029549617103870814958567373263255441880959/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 217,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17501332247900446987958601132637707309831635079739064412327445001837542274328812772856042433613780084387026320601701/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 218,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "4583717244533694182399465631183132350846725069853916744100768113991739241934953575846089496410037491280017021811339/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 219,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "38413421667518104727898622073489165124106123392261218179370630242653473648890600302593974588736780396485296436106235/5545339388241629719156828368286167406872874150751633150340959161229242615611251246079948812208279156194782421922807143657948315648",
          "j": 220,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1257409931526677969416935390891755228918550947349617826948559417961720904166807904188353403200849117533938975456993/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 221,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21072187384125480786204964847759388893672050007674196858138266577103264218702023027838785670654624568168031020708261/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 222,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2758680826889747399693148050245657618684208852892864390389329777312997950702959867476437546686959076772855758827127/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 223,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2889033281851292439581868839908242972709130921007033810490107315201751298725022190923662181924928963500354745637589/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 224,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24202658570362206678109494057639607381618851895318883165780493428230431436624288308581380382563240929812594710986041/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 225,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25342721866042463521064319232493544703874440534232711732964206806393512955568696063528798298166888186686833083548465/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 226,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26534644048521379521660760340815566405449098938047779891106743375249367963620235161706012600352103904836115438556121/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 227,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3472588291936017603723780184502805317703778845178870763741121244625698979801238610289219687539353911150633539362213/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 228,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29083287113187031709631474491249722419401261967986392318578779300778274601774005074060454526318533351621956044782219/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 229,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7611216487169379731688801370379918123504281629691900311115972992030341103896024155562252050704739731722892272254463/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 230,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "15934013881421637663776915280467799047433864478963862681610889087965665154945850358722304846844828204092012405056497/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 231,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33355467170403045788357793419270993058973625581288482951620440714269540917602498224964176648344648325019750834688581/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 232,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34909992993412496524164681833614574094049373636816416501885509951284746787474964561279661372688202779989877319960427/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 233,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36534532954991096102234809750527358244168907657700774502649882105372827992061170411622234092532746054858439558072747/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 234,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "38232138560261962412083046095345444244879875543196826150115588954649205086607951735057317431094245387699637676077323/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
          "j": 235,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20002995085877897001539847108524024542932842572547963038713930832344824392427778295997987303204940817075988411022257/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 236,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10464850571700704342485643830684585374980324610090064004846123009514473582762725531236697450116683610803098287593469/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 237,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21897914512359733062656535791521501895086239513824905162513823021430851391493045196997159384676853189104357938180021/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 238,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "715919841123275273989484342907237316843971440732236608286314721459921668664642634303908462558686395966820837782163/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 239,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5991534426643001599948974242085692155817612918557529646047407995505925234861254261851904894052073221977206981002013/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 240,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25069976949078179266800497835244604854852468587711774643697006941460874427219454811767828890251976621798727763464947/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 241,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3277873578243808749666631809566228584031256447996037377401760682706361276233435599348009636646109343176851586104317/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 242,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1714205873079836780796929390433635468388608028920368514733635552061597916007371475988134284713629706519535121158889/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 243,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "14342551462144460073476386002398537802064890812107977846697571174364388042611735154117816963672196682307762315840855/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 244,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29998717749534026792696606114353894228626229765501002472958803281526650352364912771152700598766899246961097237384905/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 245,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7842634189733022665203257464739078127907076010156972725651309590830979695252968152189743630779575094388039086925705/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 246,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16401529105564927837369289887573200675102513836196037253143605794568921444261813365092990690317881467593012553379931/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 247,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "8574721087949370122191449510663765602375852461160271678470074212438480942821669667728072302719912585953841460474117/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 248,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2241295350919167615779146233358842074800496820517393822885875104324277171939495957205029921376510096840228467179395/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 249,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "37491404987650871652085112367067983228752576217510441992056503686825672056712135798901579855306572700859206929805657/1386334847060407429789207092071541851718218537687908287585239790307310653902812811519987203052069789048695605480701785914487078912",
          "j": 250,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "4899232818686492699663151585224272775585430246287494137487599747414142491625400589850967946351109857813061171113541/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 251,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1280348755776600008816027536145154385405610471424843353913907319647333968279153880461557346601234344352428824785133/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 252,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21413243241601600941269865670775192602260857351584933698290994124567939524511490156492893651328614698833690320094699/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 253,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2797697614336319833685799971804669492709392040285604656202305243653044354411170026897816766271698488217739667580361/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 254,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23392321846380595374169746401544329964911545274650189511466922273913663520350865497558166434947879462492138457019447/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 255,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24447266061331004698534896379373435937300211616923509336256927311339541072896403030025185630253474840740128822178795/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 256,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6387071932221514945912461639644993347425984044242879808802277214053019186896995388641316812887294395120218525340139/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 257,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13348669064426819274284433015342736716306952498854338746071473454010389976367905849316524998674716113893774659709799/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 258,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13948224366274169541491486831108798860632532558293610954835967442710146887582309139380658668001841478896410911889271/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 259,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "14573867201726557529927885523612512894170289588916414732334012759420376355230575802478708195325629329201032093420825/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 260,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30453396722013332331309816189579409804674459553555598573597165121440797903475892691225419104325328525188691307953437/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 261,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "31815727439242724616955791516405099619557968345636259384067468039162240433166216724252778801339063345134538657643239/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 262,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16618556031996103145237390025584455460385313477495259538437881762437289847002997787862920855350709579355332952001511/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 263,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34720033588910088243734896450311280220652175460041651825112789819157237406574396907826642436789018815643267798888237/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
          "j": 264,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "18133538180153075033942749708152291694840490134775244176881137717249530352619540884010513211753873275908885714727905/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 265,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "18940465048661233428121237710783426238191868993983649647387242338848046613296079128643377766785020324562164251049553/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 266,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1236387314562846801990523036669635889033012191458020586205438969751883262916211496478766551217180283647279929104973/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 267,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20660190707061474245756495700786026923646495850848753466875202960786003948608287843360842613380891789765537066677887/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 268,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5393990459077945858978154088874896981358116711941489881843449015815331942107851776688868036293984127885028310821611/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 269,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22531087715085278526150817614335239507333033578774755881506284724324412803639469487539225800962469958406083633417233/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 270,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23527209593506991061538084687556974608531774026420852704803327423569304532351962100966410133928806509657788818808709/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 271,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1535377199844244015514142645719176983143715637596023400455701539655587041072843718944009298649545381489938812219611/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 272,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25649341345363712076422590557909769633099250594192607208096754582157152126713024232295016506175806121214452026059657/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 273,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13389488332178952349203629375189412070249069097419362674206148809406757323743837780662690311363265049108338800218335/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 274,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "27956864411294675700327112011303235555079672689787117713503856328483149386785998223945330602832630733981090304492935/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 275,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3648125675090242200974898566681101652499095296068494132356950076585849526669092250714800768894728455739550463978829/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 276,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "952046282652008249609265265593575506551563116803923687811871160921015333074089311079602586470880946076731147995173/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 277,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7950114127352502988246792463919905154123609397845506642234766153212341007860252542805654034803343726666134090843823/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 278,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16596091994723192620803988654279590093287312030257998219434947753448574099409437335681860154439714518718702205839705/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 279,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34643006109990948347639243252275956185644599463626869851016915614006990466848063748310449781579095251207494883347681/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 280,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36155359455728275261446630056153269163331712226335988995790470369361369757390159007684485374475807350494029729123351/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 281,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "37731778234726196883727722828247964536862816053788045822809463363429492814250537858898604877973300564017678658296007/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 282,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "39374898081077689981590355505043642786228309012361380960199896872554180859271609730411039571574152093306507715469757/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728",
          "j": 283,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20543730000796012381209805862572593490204853352079090698055267936139299731546624312924453325490782606814168113684899/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 284,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2679519654490160088070088157366047070123216871616853968638332052417155357941769631832609432003098601299358769474035/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 285,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22366212843534384307716848217776276805486836491164859728682693082828617781198748548758403041414857334543283356163199/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 286,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2916929748351677911846976146533904369100514712011751842219413386015244205777300754710496574063792340707471319241161/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 287,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "12172717591721749406381083301637882422728776363557725086458567662814671760975650351134215563687152548547739077390707/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 288,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25397870680843065515705342040323667074910799620421434940690199227376682471296474585535363359096699239466556441684797/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 289,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26494476920831427716757802874323603021590428938177941244748885553728923152662862812201212238182303347887492466093095/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 290,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13818527548506811899797566199895881867251709087085619659944844776568961663932006061446721067131159264678746255648787/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 291,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28827477808275674204750569718216091222215546491452781199986318015807365854621689380019904301893013745295750140746679/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 292,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "15033845905951971830069366360230253073661140278308809526930688808281764819374095496950406006755951561360573700498017/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 293,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "15679860439983662268836060986345218641198828530686294212736849858727402098377933166918443716834801924462634215766529/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 294,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "32705668762730226000608927451606326222193499720345692850408737017706587914268146484094737648530989410269890523739795/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 295,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17053861131499049136631646591824173168877864415468700782397984922009167948105020096829857741373172563633879678462849/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 296,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17784077212717791489800650079860860057453924357801422749651145085508179611779120604350930375116991047903659208682153/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 297,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "37089327845040514024007701750079717300792706327119962011119889407090811898338512849991815361064808161145319106185179/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 298,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "38673698099105058945953218355767527417327775735605901405413649007872634677856763951162507529073459038072130173372863/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
          "j": 299,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5040477163393556663298395875136196591902102357894717757577820969774700140612086055769747709031421886228630507957713/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 300,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21021168911732105537398471957951775114797713994111512573965417320532352381063394019303018320590901715272725749818179/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 301,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21916008033544284175564285641705753004895303033992386764415719340856569233191935086628889307845980137864950413676075/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 302,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5711964561770802246573263924997012309911641097158686569738001914844017393551844087361839560601079761061688557212757/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 303,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23818207858933153213226374078536846210125907243632132241165901304716070817482970804645740003864357788286792076244515/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 304,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24828603390588692958030712380615043349545359312964130333318352657748554586752873398930609978231947957312318672993129/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 305,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6470162948513592949316418039903570562834570178685075266817359073424843556734719020761365679766106435296186914351067/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 306,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26976022749502736780878499312604123530966576289023985624623939663837223458562415227066667817587429656021417948363625/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 307,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "14058225523974107143930909057984368554503381918595614383723776567475147248951111931093307209963402380591511691865187/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 308,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29303739061998003910395170966167855154770724870143290548979047673173161417875531062456878941057531810467941122360195/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 309,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3817469913481051992576826239878034843700720904722660662755857044842866924783781942689658221960254585445186814504835/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 310,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "31826457101805980503255251973858533820217936872110653391621539038251668465715877247578431470831157642589378514444249/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 311,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33165853314727335057394393474474810538207063677544531146903848001021411221983641224390593268569933613373294953165209/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 312,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34560047227890476930055490789167346289107857491473483259929050808106917148398627163232542060140147754276199708454685/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 313,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2250701218370786113660008323629986692199983103877629155264364311342310197056747380014539840935715364389788191268759/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 314,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "37521635206616331034694608575217216140583341643678406957266488511290925981379933286049854883008466899861268891901315/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 315,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "39093647083317877171736869708674117151457559323825710208057443885119112209134839713164919435044542406445955386331179/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
          "j": 316,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20364849382132435890513727724102613569231108679959670921927206846452324863522780096308240253126550704930949107782781/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 317,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "5304041029086670753490484036756426465534792640673567371716953595327327133098673677250278171902261143608388991019579/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 318,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22102085680118509666793881215436779589901494348105597367238769147076058323130028752627933301792997878849143608711205/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 319,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "11511991395502976929378578829968367401822571711581405243705844905041441175649220599051241709777565615618208181469055/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 320,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2997909606625937121731407217538861354942851492960417881936284015193093861679006809719385040516158213132818009094167/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 321,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24981443930807175920616450760358331074064657363025009968856265745577693995468538772487865151352921008267874603201059/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 322,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13010008398018664651719682435980705646216871974158143520788923106246607569900456070922542432261319023937233834045637/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 323,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6775146762029057865754076940255532770693004181013792492007629925854812591274195689088560401041078663204557348767851/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 324,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3528100914038280319693589923515996953804166446996597130644994385609962228860958317075557912974923097740628098721091/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 325,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29394393517729448803316049559707489516325676197085628468267336534238081724139800199249690744331618310546961090366559/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 326,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "7652781814543045441499759522553483209524090545088395916421660394323273339793186052334403033257629828304968221047723/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 327,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "15938429119303694743447916749420066479439088642083955850998424446502178005528450312068058812552225383472989355044983/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 328,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16596753405232344361705545462519616794875770672041617511463277279933007503885167780984786203407155255565506122872639/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 329,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2160191662423885215620420595911135704589728433750118060162355672933176326332444382218980336463110049024250033597167/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 330,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17993803612240850080259444920821745928254317428584496221667742566963278315665904895935763250191003151827738466398873/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 331,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "18734638562560489544393397301784436444348875878709725483816592226863598856445837236868006862646031192213504924981527/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 332,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "39010306477590289462511708989363446652245105536162716084358949620362469591315957966050357426365176166504447739853649/43322963970637732180912721627235682866194329302747133987038743447103457934462900359999600095377180907771737671271930809827721216",
          "j": 333,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20306505113170613651749622039140433861672326852619280889004346892623909237411696749653626111799603114696684210410809/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 334,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "21139895610428595426447161165027526767412372088917477149312576122921344695176683066883987555685003404593566076779701/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 335,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22006571733101270089942403360353645057200259312003340826224523415968631735852834270563548575335369745618434780915003/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 336,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22907827745309233355946589319877061184186924965723288507209636423833609125416944381558964696548011978327532888337323/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 337,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23845006917134581145633892505849538844612323105866703774772345889250758992395700502778099942064158445045142992309395/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 338,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "12409751665845481804790751782430867324068545996759840087281553229627286383554918135788974663981860708761142881485877/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 339,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25832763757084779172019951294720739473758416473511456424756524707623418040922175698768909574296510111040491898318355/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 340,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "3360786198192053870558253017545950808053769755081055692434162814986355077343524418758539935880471658783476110513521/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 341,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "27981638842007798427115125684334680871270881465007218714425069752542978627370490234297804206391252515071033071655431/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 342,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29120428264761865809389790796570452142856072775479174338295336241672448056719742422537624988314779368564826007360619/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 343,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30304335460362879274796709755638820042250989659040185301948361554444591393597550875700959570364371104283448136117871/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 344,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "31535101135710560375670490912972360313168467890753675811059252107261370922875317316643578628003962458657808007569051/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 345,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "32814531409789873542266702303740595507214833894976399088339545781697045172468833826850611125302557625915646572341849/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 346,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "17072250103954359703467229687191746697301921783384123783518542763308529928874004058238521885352706573390186687817327/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 347,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "35526951741289797567506511982165466095214955813694859617402773755816882889391707117181858695997118077998952597671871/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 348,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36963903074979848011356409779529466444758268352401411718639838993203323407781502896784048858078170976053525596614215/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
          "j": 349,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "19228723393569819552643974303801462830986990614618179740315250107936375805877567474627650608239577878772241619657611/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 350,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10002438430720381034033212059648655813711509855502147520376501491496440341859179990965127532950019051014675505287729/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 351,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20811537922964121691688846978894665456043574945259508717326517166804492385607119675308946611030139382555728203970983/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 352,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2706234324467313339190294556688718610792960299574057398646815433621943708955504617831329787641810388349196745623193/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
          "j": 353,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "22521098461883466018909298967340644501547064536708139889454804228795144187351023733660410199233855088396352724877909/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 354,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23426466250982725624384560555635721081287451415567520813180802696752920882053405833419229416681642268046548378525623/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 355,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24367281479055626175838870737683465002007890712432445200478621663463736228220194250200983499460228091477791202732907/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 356,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25344896145488208791705314244866780375831311847520345100826696439739020372496127268532226803957256624285085488453809/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 357,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26360712489920230486605152388051803638820678126342438858736969483852830032788751462677559271529657930172312826730069/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 358,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13708092405575671486610993059089457197180952534402107580288717421067480465836324393655127774685417953362857787041245/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 359,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28512821350198807305587159826997036800651008468706067188579071910756084931514799933643918583987539420873262476976539/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 360,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29652186239710511075334868313223533527499485318692801405089818896853381265079492388361889310391402069348424377371845/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 361,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30835901522010776332989315009120596356029986323056815716732202511330776450184097619428457669848800569948732031637931/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 362,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "8016412309533142230535749100238053574625556926964042976143787075483761101174261723897943925875696767116765394378825/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 363,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33343173590268319609245883223670553305509964875383036882533488347986547443731304841149157563563053425472136033621587/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 364,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34670283180152722738587206397095213476938803435103028425600747129589532468133845516319208850966017538699849191705601/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 365,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36048853325974670033584146953877150061682516595457036547389392843505973270997060104673443597290431650438426910050499/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
          "j": 366,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "1171275889390687155835192485644977123404311618123596843887011042558334673403459061096660115482958080434009405899777/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
          "j": 367,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "19484112306595986491802465140058954411805745021229941385328024064690255528365645709762941288831510704615299863326595/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 368,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20256565989576451243790877311239000303064984548818523503185573318614810172949933134381871819945141440959460935428359/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 369,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10529429394479238647557125794879616772373419422650750060388600465437800089539504127211970134736131487807055186832955/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 370,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "2736514250317698508304014995622926585529162201080399840391623850287584204208322309191327110332191301511604041571519/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
          "j": 371,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "11378748069997662609753845309177260233649222354060169516803935660409112784443838733362414724208394138883216437937741/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 372,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23656212396343359727027614993414497074567964166814516649103279203725022940529589072250530928880981262553897987414567/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 373,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6147378544195404352241237842092447291321685729460257748923481775169344239933676172001093826524127915486058583775075/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
          "j": 374,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25558698674572704653074638887854576538662615413560140621163588293901183104646582289168454183381935684706317183118027/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 375,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26565110503816516809329584112117428171136857004508693902641729809983579085523145009619487009671619639004705796644589/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 376,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "13805071694478181369322724256175351528868979215664527434367885838574415376183918448184989929523638235983677123936227/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 377,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28695241912941302328602074494218677162013771512795257825508380771235782522639525173742598703199058734796189175784135/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 378,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "14910951663014364680273359338561228126443860086314395973665741166830757340902582945228612146455887857222649380836139/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 379,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30991679417276601647677814576094323003396077968778137977876755375698385614741363538833595092693245406918323085286969/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 380,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16103089225421093733823416354851254628798781666586063865836029713374672300307537362042198505283668127531440177804269/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 381,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "16733533584636913763928314594963146725886584526076369355561581282974332153074643527374889839022176344718794705809973/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 382,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "34776072866054072563172849774857185075143173115955537428951601449787638497250788774510226902102219924710390611114203/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 383,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "36134985529726717763704251000884349721747411395281312278864298666334755964269407517932472664177968386161556129239503/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 384,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "18772830031008394134127734235428586734749002001417889263034971924846604730919309845811771537208780318393493505348071/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 385,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "39010018572431508817271006500736526590952072985966628248769249764758658428090679423441808979193288568582030225605457/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
          "j": 386,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "20265026375955895729417140035402059786505433848210380773391052335067497895557520781882298596094030270567588296061401/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 387,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10526956582046969092757505829369359287208191078794938768716720208864482046826692843740307158759899855902597731037181/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
          "j": 388,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "10936369401394885801877220832710174299850460828531936925858882932606980425189278263425830391462408613014535989923085/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
          "j": 389,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "710081595188607142805959629341482320263452697308980616351400181688857236682203080042495047110427905837442440440637/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
          "j": 390,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "23604677608290905362127013801386223798953481986761331851272835743866669830887488745229697859834418601914618575668599/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 391,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "24520127569727279115779851109177925325546871634770010061777376312485629535619459026031886729353113455796774764910419/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 392,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "25470192829635152071244248298154287648067166123703348954435046638124357388356731851625804653397503195101118688590317/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 393,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "26456149609607197976654767780762972750361843095835562725820731439862114830008795244042008911655315508806959213479111/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 394,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "6869830002038984974087778111824266162301810243073574778481189095654536918230335716130843373709869244893491637821601/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
          "j": 395,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "28541073608481902592296473234054752076608170316171944425297703385095163323323874014240612414321856550628641375550353/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 396,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "29642829141163007538574926084070444405696294052479056425760891205554670917142230442617713531708309204076339989144457/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 397,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "30786056203593567297802328970211576833911080094112757854281110994024411228361278568305195100402399973768951152471707/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 398,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "31972277038060542812870482304053027307250049736128782958556823418118647507601912665677107061318844936999302445961099/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 399,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "33203068370405908162477861693209721429184324125351239868838380693149566084465909534341436941622056600248343105494579/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 400,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "8620015827821770047492659553289645683058702076628067659315104499006394261211763344335385045369977725235804980822087/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
          "j": 401,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "35804953322112474567987724550262804055783152481404194589642187247636363930504131121519363166531067932714663471193135/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576",
          "j": 402,
          "t": "39/40",
          "y": "9/20"
        },
        {
          "error_upper": "9294872561949101628241855130319237354539864109289053190334501110222495585064255756074863927500943153499775291954739/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
          "j": 403,
          "t": "39/40",
          "y": "9/20"
        }
      ],
      "frequency_cutoff": 768,
      "inner_array_error_upper": "22873567328451642466384640654857210095366338155409587021069448388589095080603588237923386448104917058941790486868711/24388660549343689307668728357759111763660922989570087116087163747073216709529418907189891430183531024686147899385989241370687309994439728955392",
      "largest_frequency_upper": "18567757980493861172933055155870577665316356506757961739176615228916696713349892804135566774582252842928085585923755/153914086704665934422965000391185991426092731525255651046673021110334850669910978950836977558144201721900890587136",
      "node_pairs": 295296,
      "passes_target": false,
      "phase_array_error_upper": "29905033621618679627306206749964094512273508959155789238014737596758214396645090874499095433636704846927965910982237/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
      "phase_bin_error_upper": "11509815589535216621825020448720409454337934793978884667024308283494255552349199965401520535166692191067509942715393/204586912993508866875824356051724947013540127877691549342705710506008362275292159680204380770369009821930417757972504438076078534117837065833032974336",
      "scalar_coefficient_error_upper": "27039660632503621901488114182592554052839847959796192742306747925117280189607181281300589337063801774647370168336161/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
      "x_strip_error_upper": "22472628317467659067970046918158645987334944426231112179301951672575478959866136010947369726652070736165080513663967/64836180763765514976756372870174392984569472378788076562432145776416450178326689787495422639798496785753091978301574830974924235553308989185732419283030682610330965678148586307584",
      "x_tail_error_upper": "31519177022520655863689133444482908091872542393031468519454253701453696410792555771424128283391603703912110754899817/878694100496718043517683302282418331810487718418343092402491322775749527474899974671687634004666183037093927858109549828751614463963730408009475621262727315456"
    }
  ]
}


==> anc/independent_low_head.py <==
"""Direct multiindex interval calculation through degree five."""
from fractions import Fraction as Q
from hashlib import sha256
from itertools import product
import json
from pathlib import Path
from flint import arb, arb_poly, ctx

ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT/'provenance/ren-af699052/continued'
WORK = ROOT/'certificates/rebuild-20261013'
ctx.prec = 640


def a(q):
    return arb(str(Q(q)))


def decode(v):
    lo, hi = map(Q, v)
    assert lo <= hi
    return a((lo+hi)/2)+arb(0, a((hi-lo)/2).upper())


def endpoint(v, upper):
    m, e = map(int, (v.upper() if upper else v.lower()).man_exp())
    return Q(m)*Q(2)**e


ledger = json.loads((WORK/'ledger.json').read_text())


def load(name):
    raw = (WORK/name).read_bytes()
    assert sha256(raw).hexdigest() == ledger['files'][name]
    value = json.loads(raw)
    assert value['binding'] == ledger['binding']
    return value


features, profiles = {}, {}
for n in range(1, 769):
    row = load(f'nodes/{n:04d}.json')
    features[n] = list(map(decode, row['features'][:6]))
    profiles[n] = list(map(decode, row['profiles'][:6]))
zero = load('zero.json')
z = list(map(decode, zero['primary'][:6]))
t = list(map(decode, zero['auxiliary'][:6]))
data = json.loads((SOURCE/'certificate/physical.json').read_text())
P = arb_poly([a(data['P'].get(str(k), '0')) for k in range(6)])
powers = [arb_poly([1])]
for _ in range(5):
    next_power = powers[-1]*P
    powers.append(arb_poly([next_power[k] for k in range(6)]))
delta = 2*arb.pi()/40
head = [arb(0) for _ in range(6)]
count = 0
for beta in product(range(6), repeat=4):
    total = sum(beta)
    if total > 5:
        continue
    for j in range(6-total):
        if (j+total) % 2 == 0:
            continue
        amplitude = arb(0)
        for n in range(1, 769):
            term = profiles[n][j]
            for k in beta:
                term *= features[n][k]
            amplitude += term
        amplitude *= 2*delta
        if total == 0:
            amplitude += z[j]
        elif j == 0 and sum(k != 0 for k in beta) == 1:
            amplitude += t[total]
        # The phase squared is 1 on the permitted parity; reflection survives.
        value = (-1)**total * amplitude**2
        for k in range(6-total):
            head[k+total] += value*powers[j][k]
        count += 1
output = {'classification': 'direct_multiindex_finite_interval_component',
          'degree': 5, 'amplitudes_summed': count,
          'input_ledger_sha256': sha256((WORK/'ledger.json').read_bytes()).hexdigest(),
          'script_sha256': sha256(Path(__file__).read_bytes()).hexdigest(),
          'coefficient_intervals': [[str(endpoint(v, False)), str(endpoint(v, True))] for v in head],
          'coefficient_displays': list(map(str, head))}
with (ROOT/'certificates/independent-low-head-20261015.json').open('x') as f:
    json.dump(output, f, indent=2)
    f.write('\n')
print(json.dumps({k: v for k,v in output.items() if k != 'coefficient_intervals'}, indent=2))


==> anc/inventory.json <==
{
  "format": 1,
  "files": {
    "assemble_fresh_certificate.py": {
      "sha256": "12da4435c224edd046aeb6ad2c8b88c4c9df78006cad55c98faed8ea85abd1f0",
      "bytes": 6672,
      "role": "reconstruction driver",
      "original_sha256": "d622fe27161973220eddcade9c1de8c71dc4b4a93ee65c965f0955611b66ec2e",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "certificate.json": {
      "sha256": "516cbce960f3349a589dcf3a6334e854d57f56832586075357863587f1e3a8e8",
      "bytes": 177677,
      "role": "reproduction support"
    },
    "check_energy_algebra.py": {
      "sha256": "5da266da0fd99711b888b1546bf52bc409655d625034ea4084890e8eca97e300",
      "bytes": 2467,
      "role": "reproduction support"
    },
    "circle_bounds.json": {
      "sha256": "bb6a7e7fb67fab1020b4d6dc0ac937f97f6040fca7a240d8cdff84cf93c78b71",
      "bytes": 298708,
      "role": "reproduction support"
    },
    "dependencies.json": {
      "sha256": "eb316a994ce7cdad8844f3af4b7491f26eb9e7ccdeedf4d9df8dbd776dc3e547",
      "bytes": 4950,
      "role": "reproduction support"
    },
    "head_error_input.json": {
      "sha256": "2de5b96d53110e13c9c914d328c1ae136c1bf6a9805c3131e30d521c09b071b5",
      "bytes": 150809,
      "role": "exact input",
      "original_sha256": "2de5b96d53110e13c9c914d328c1ae136c1bf6a9805c3131e30d521c09b071b5",
      "source_equivalence": "byte-identical"
    },
    "independent_low_head.py": {
      "sha256": "abb7831c7df8ecb3e7f96cb63e4516f7a8c7b35ae7e8f78c722ab318dde5f321",
      "bytes": 3006,
      "role": "reconstruction driver",
      "original_sha256": "c553b5d7ffde9c255cba7a0c93ffa9aa5561ff218a433a2436011f265cbe40aa",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "layout.json": {
      "sha256": "e684ed9ae1cee9e6ad821b563db88c624e3aff3eda6d529dacaaed4cd1e8b430",
      "bytes": 1821,
      "role": "reproduction support"
    },
    "normalize_tail_paths.py": {
      "sha256": "feeaed89f0892ab9240c6eda5f76d30631f2d73f7ae8e27aefcaecd4c99da214",
      "bytes": 958,
      "role": "reconstruction driver",
      "original_sha256": "4e932bfb99d654b32f184c165d2968f1f0ceadd82c9551f35e9dce893c534284",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "physical.json": {
      "sha256": "3077b5a8011868ff8a9200590bebb73cb41ad3ba10b09eb37860d5074c3b1653",
      "bytes": 3929,
      "role": "exact input",
      "original_sha256": "3077b5a8011868ff8a9200590bebb73cb41ad3ba10b09eb37860d5074c3b1653",
      "source_equivalence": "byte-identical"
    },
    "prepare_tail_manifests.py": {
      "sha256": "df0ff1f6263c567cd24533b3dfa7bfc014939f1eeed4463a3a5bbf3273d9f093",
      "bytes": 2341,
      "role": "reconstruction driver",
      "original_sha256": "0eacda812c0adf6ccf6ee7f458d1a6991f4947eb5396ff951fe13f888b696da5",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "rebuild_external_head.py": {
      "sha256": "a85eae19b77213b48d4d7685d8749eb01dc199d15dffb26f472e002511089f64",
      "bytes": 9043,
      "role": "reconstruction driver",
      "original_sha256": "f8bd82df5ad8bc03ab5c26da5a6d15536ed04e2d1c3740dd2a346a7aeaa55acb",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "rebuild_pairs_parallel.py": {
      "sha256": "2aeec4d616a46dbe175e962be9c1aaebf51f048093d4f8ee017c391892f4eb22",
      "bytes": 5683,
      "role": "reconstruction driver",
      "original_sha256": "93e0ccccb8df13a58f673e7415df9bdecd1d6730e29fffda894ddb0c9cc8df23",
      "source_equivalence": "identical arithmetic AST after documentation and receipt-metadata normalization"
    },
    "reproduce.py": {
      "sha256": "59f07dc20eaff72a379eff421abd520ffc19b400a156a45dbcab4c913303e29e",
      "bytes": 7519,
      "role": "reproduction support"
    },
    "requirements.txt": {
      "sha256": "b16ad716580aa73e201004f4b5dd85bd40dab1002421738f9308648a5c3a10a6",
      "bytes": 21,
      "role": "reproduction support"
    },
    "run_stage.py": {
      "sha256": "0c98990af50d736f2f8dfb7f9b9053a59bb870a00455a8f5a4fcf1b22b569b03",
      "bytes": 881,
      "role": "reproduction support"
    },
    "smoke_arithmetic.py": {
      "sha256": "64193ea47fc9bc9a37c7318694b31553775858c5ddc861043707ac81048aa131",
      "bytes": 1141,
      "role": "reproduction support"
    },
    "SOURCES.txt": {
      "sha256": "ef7594aeefc5c78ddbfca8c633e3a0c507fa69a94fff8689ed384f4097a9c49d",
      "bytes": 1412,
      "role": "reproduction support"
    },
    "USAGE.txt": {
      "sha256": "6a61a7fa89940f47e018a1f18787fd3487f5829fc013a6c554b0afe0ebf7b09a",
      "bytes": 3588,
      "role": "reproduction support"
    },
    "verify.py": {
      "sha256": "9b115f4ee976f8ca36db798aafef7e0c9e72f65087bb4a09d42d283ab16a6ab0",
      "bytes": 5422,
      "role": "reproduction support"
    }
  }
}


==> anc/layout.json <==
{
  "error_replay.py": "provenance/ren-af699052/continued/source/head/error_replay.py",
  "exact.py": "provenance/ren-af699052/continued/source/head/exact.py",
  "primitives.py": "provenance/ren-af699052/continued/source/head/primitives.py",
  "certify_fourier_circle.py": "provenance/ren-af699052/continued/source/tail/certify_fourier_circle.py",
  "conditional_fourier_terms.py": "provenance/ren-af699052/continued/source/tail/conditional_fourier_terms.py",
  "cutoff.py": "provenance/ren-af699052/continued/source/tail/cutoff.py",
  "directional_density.py": "provenance/ren-af699052/continued/source/tail/directional_density.py",
  "fourier_dominant_energy_pilot.py": "provenance/ren-af699052/continued/source/tail/fourier_dominant_energy_pilot.py",
  "fourier_mixed_energy_grid.py": "provenance/ren-af699052/continued/source/tail/fourier_mixed_energy_grid.py",
  "plan_fourier_circle_enclosure.py": "provenance/ren-af699052/continued/source/tail/plan_fourier_circle_enclosure.py",
  "run_tail_comparison.py": "provenance/ren-af699052/continued/source/tail/run_tail_comparison.py",
  "tail_engine_sharp.py": "provenance/ren-af699052/continued/source/tail/tail_engine_sharp.py",
  "rebuild_external_head.py": "certificates/rebuild_external_head.py",
  "rebuild_pairs_parallel.py": "certificates/rebuild_pairs_parallel.py",
  "independent_low_head.py": "certificates/independent_low_head.py",
  "prepare_tail_manifests.py": "certificates/prepare_tail_manifests.py",
  "normalize_tail_paths.py": "certificates/normalize_tail_paths.py",
  "assemble_fresh_certificate.py": "certificates/assemble_fresh_certificate.py",
  "physical.json": "provenance/ren-af699052/continued/certificate/physical.json",
  "head_error_input.json": "provenance/ren-af699052/continued/certificate/head_error_input.json"
}


==> anc/normalize_tail_paths.py <==
"""Normalize scalar-receipt path separators and verify file hashes."""
from hashlib import sha256
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent/'tail-rebuild-20261015/grid'
source = ROOT/'result.json'
data = json.loads(source.read_text())
count = 0
for row in data['scalar_contributions']:
    old = row['path']
    row['path'] = old.replace('\\', '/')
    assert sha256((ROOT/row['path']).read_bytes()).hexdigest() == row['sha256']
    count += old != row['path']
assert len({row['path'] for row in data['scalar_contributions']}) == 981
data['path_normalization'] = {'source_sha256': sha256(source.read_bytes()).hexdigest(),
                              'normalized_paths': count,
                              'numerical_values_changed': False}
with (ROOT/'result-portable.json').open('x') as f:
    json.dump(data, f, indent=2)
    f.write('\n')
print('Normalized', count, 'path separators; all scalar file hashes match.')


==> anc/physical.json <==
{
  "dimension": 4,
  "frequency_step": "3/4",
  "linear": "17234670337576735171/20000000000000000000",
  "sine_coefficients": [
    "-91762684324025364521/50000000000000000000",
    "2630271982013917217/6250000000000000000",
    "-7544371695907842207/50000000000000000000",
    "1412826035912896311/25000000000000000000",
    "-1900116405707627717/100000000000000000000",
    "106820616638860551/25000000000000000000"
  ],
  "collective_amplitude": "0",
  "collective_frequency": "1",
  "P": {
    "1": "49757548951830099593905263/54945054945054952265606000",
    "3": "-2590898344889969541215547/27472527472527476132803000",
    "5": "-35864562568230871701167997/549450549450549522656060000000000",
    "7": "138347910406488025715967/17582417582417584724993920000000",
    "9": "-38757993018770615633354817/27472527472527476132803000000000000",
    "11": "18138392532665586882192591/549450549450549522656060000000",
    "13": "-42222741568590711324365433/1098901098901099045312120000000",
    "15": "10942178840717178700280151/5494505494505495226560600000000",
    "17": "25885298921157070745034861/5494505494505495226560600000000",
    "19": "-26740560724657973724989601/4395604395604396181248480000000",
    "21": "-173144968264955723163603003/109890109890109904531212000000000",
    "23": "373919157722554795127991357/109890109890109904531212000000000",
    "25": "2678025075559442854045317/3434065934065934516600375000000",
    "27": "-14955178001876484382437669/6868131868131869033200750000000",
    "29": "-109274526664081417781028117/109890109890109904531212000000000",
    "31": "8746924379407813515181023/6868131868131869033200750000000",
    "33": "36063680789053134121408713/27472527472527476132803000000000",
    "35": "-5807996500705301893609179/21978021978021980906242400000000",
    "37": "-63589301067645564545086137/54945054945054952265606000000000",
    "39": "-31015074144899721189591333/54945054945054952265606000000000",
    "41": "53889734844731923451968401/109890109890109904531212000000000",
    "43": "44887219130162882011639023/54945054945054952265606000000000",
    "45": "306075831726600550541899467/1098901098901099045312120000000000",
    "47": "-44722448557799420408585013/109890109890109904531212000000000",
    "49": "-7919666983109805607742157/13736263736263738066401500000000",
    "51": "-20864304436343190640618581/109890109890109904531212000000000",
    "53": "16903692015101239165127739/54945054945054952265606000000000",
    "55": "10544911811139927615661377/21978021978021980906242400000000",
    "57": "13492892529412034579998047/54945054945054952265606000000000",
    "59": "-4929238312589653179269823/34340659340659345166003750000000",
    "61": "-1619798363296632948889449/4395604395604396181248480000000",
    "63": "-31814335087663251598978239/109890109890109904531212000000000",
    "65": "-74602514868225100781834997/10989010989010990453121200000000000",
    "67": "3524733714030112628923329/13736263736263738066401500000000",
    "69": "8984851710593399763674013/27472527472527476132803000000000",
    "71": "100731178241805301788791061/549450549450549522656060000000000",
    "73": "-7936664490404667731113983/137362637362637380664015000000000",
    "75": "-26083034005935664218741291/109890109890109904531212000000000",
    "77": "-56328537534254209924004151/219780219780219809062424000000000",
    "79": "-134946276572129372404746417/1098901098901099045312120000000000",
    "81": "76881455842233085577124723/1098901098901099045312120000000000"
  },
  "Q": {
    "1": "1"
  },
  "outer_profile": [
    {
      "amplitude": "-683664790512221/5000000000000000",
      "frequency": "2"
    },
    {
      "amplitude": "210251029030421/2500000000000000",
      "frequency": "4"
    },
    {
      "amplitude": "-2136926142618817/50000000000000000",
      "frequency": "6"
    },
    {
      "amplitude": "3815733882548219/250000000000000000",
      "frequency": "8"
    }
  ]
}


==> anc/prepare_tail_manifests.py <==
"""Create source-bound manifests for mixed-energy reconstruction."""
import argparse
from hashlib import sha256
import json
from pathlib import Path


def read(p):
    return json.loads(p.read_text())


def digest(p):
    return sha256(p.read_bytes()).hexdigest()


def write(p, data):
    with p.open('x', encoding='utf-8') as f:
        json.dump(data, f, indent=2)
        f.write('\n')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('stage', choices=['pilot', 'grid'])
    parser.add_argument('workdir', type=Path)
    args = parser.parse_args()
    work = args.workdir.resolve()
    source = work/'source'
    paths = [p for p in source.glob('*.py')]
    paths.append(source/'inputs/latest_profile_rational.json')
    paths.append(source/'fourier_circle_error_budget_final.json')
    if args.stage == 'pilot':
        budget = read(source/'fourier_circle_error_budget_final.json')
        budget['rows'] = [r for r in budget['rows'] if r['radius'] == '97/100' and r['p'] == 0 and r['q'] == 4]
        assert len(budget['rows']) == 1
        write(source/'fourier_error_budget.json', budget)
        paths.append(source/'fourier_error_budget.json')
        write(source/'fourier_pilot_manifest.json', {'radius': '97/100', 'precision_bits': 256,
              'provenance': 'Source-bound pilot execution.',
              'files': {p.relative_to(source).as_posix(): digest(p) for p in paths}})
    else:
        pilot = work/'pilot'
        result = read(pilot/'result.json')
        assert result['status'] == 'certified_conditional_energy_component'
        local = {p.name: digest(p) for p in (pilot/'local_weights').glob('*.json')}
        assert len(local) == 25
        write(source/'fourier_circle_manifest.json', {'precision_bits': 256,
              'provenance': 'Fresh local execution manifest bound to regenerated pilot and transforms.',
              'radii': ['81/100', '83/100', '17/20', '87/100', '89/100', '91/100', '93/100', '19/20', '97/100'],
              'pairs': [[p, q] for p in range(5) for q in range(5-p) if p+q],
              'files': {p.relative_to(source).as_posix(): digest(p) for p in paths},
              'reuse': {'result_sha256': digest(pilot/'result.json'), 'binding': result['binding'], 'local_files': local}})


if __name__ == '__main__':
    main()


==> anc/rebuild_external_head.py <==
"""Checkpointed interval execution of the Fourier head."""
import argparse
from datetime import datetime, timezone
from fractions import Fraction as Q
from hashlib import sha256
import json
import os
from pathlib import Path
import sys
import time

ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / 'provenance/ren-af699052/continued'
sys.path.insert(0, str(SOURCE / 'source/head'))
import exact
import primitives as base
import error_replay
from flint import arb, fmpz_poly, ctx


def digest(path):
    return sha256(path.read_bytes()).hexdigest()


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix('.pending.json')
    temporary.write_text(json.dumps(value, indent=2) + '\n', encoding='utf-8')
    temporary.replace(path)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('stage', choices=['error', 'primitives', 'pairs', 'assemble'])
    ap.add_argument('--workdir', type=Path, required=True)
    ap.add_argument('--start', type=int, default=1)
    ap.add_argument('--end', type=int, default=768)
    args = ap.parse_args()
    if not 1 <= args.start <= args.end <= 768:
        raise ValueError('Invalid frequency range')
    work = args.workdir.resolve()
    work.mkdir(parents=True, exist_ok=True)
    inputs = ['certificate/physical.json', 'certificate/head_error_input.json',
              'source/head/exact.py', 'source/head/primitives.py', 'source/head/error_replay.py']
    binding = {name: digest(SOURCE/name) for name in inputs}
    binding['driver'] = digest(Path(__file__))
    data = json.loads((SOURCE/'certificate/physical.json').read_text())
    plan = json.loads((SOURCE/'certificate/head_error_input.json').read_text())
    par = plan['parameters']
    ledger_file = work/'ledger.json'
    if ledger_file.exists():
        ledger = json.loads(ledger_file.read_text())
        if ledger['binding'] != binding:
            raise ValueError('Reexecution input/code binding mismatch')
    else:
        ledger = {'binding': binding, 'files': {}}
        write(ledger_file, ledger)
    started, cpu = time.monotonic(), time.process_time()
    progress_file = work/f'progress-{args.stage}-{args.start}-{args.end}.json'

    def progress(status, **extra):
        write(progress_file, {'status': status, 'pid': os.getpid(), 'stage': args.stage,
                              'updated_at': datetime.now(timezone.utc).isoformat(),
                              'wall_seconds': time.monotonic()-started,
                              'cpu_seconds': time.process_time()-cpu,
                              **extra})

    def commit(name, value):
        target = work/name
        if target.exists():
            raise ValueError('Refusing overwrite of committed output: ' + name)
        write(target, {'binding': binding, **value})
        ledger['files'][name] = digest(target)
        write(ledger_file, ledger)

    def load(name):
        target = work/name
        if name not in ledger['files']:
            if target.exists():
                raise ValueError('Uncommitted output requires examination: ' + name)
            return None
        if digest(target) != ledger['files'][name]:
            raise ValueError('Committed output changed: ' + name)
        value = json.loads(target.read_text())
        if value['binding'] != binding:
            raise ValueError('Stored binding mismatch')
        return value

    progress('running')
    try:
        base.configure()
        if args.stage == 'error':
            if load('analytic-error.json') is None:
                result = error_replay.replay(data, plan, 768, bits=640)
                commit('analytic-error.json', {'result': result, 'coverage': 'all analytic head error formulas'})
        elif args.stage == 'primitives':
            laurent = exact.laurent(data, 31, fmpz_poly)
            delta = 2*arb.pi()/40
            zero_name = 'zero.json'
            if load(zero_name) is None:
                z, t = base.zero_vectors(data, laurent, delta)
                commit(zero_name, {'primary': list(map(base.encode, z)), 'auxiliary': list(map(base.encode, t))})
            for first in range(args.start, args.end+1, 8):
                nodes = list(range(first, min(first+8, args.end+1)))
                missing = [n for n in nodes if load(f'nodes/{n:04d}.json') is None]
                if not missing:
                    continue
                tick_start = time.monotonic()
                last_tick = [tick_start]
                def tick():
                    if time.monotonic()-last_tick[0] > 15:
                        progress('running', current_nodes=missing, committed_nodes=sum(s.startswith('nodes/') for s in ledger['files']))
                        last_tick[0] = time.monotonic()
                features, checks = base.direct_features(data, par, missing, tick)
                for n in missing:
                    profiles = base.profile(n*delta, laurent)
                    commit(f'nodes/{n:04d}.json', {'index': n, 'features': list(map(base.encode, features[n])),
                                                'profiles': list(map(base.encode, profiles)), 'feature_checks': checks,
                                                'precision_bits': ctx.prec, 'scalar_degree': 403})
                    progress('running', last_committed_node=n, committed_nodes=sum(s.startswith('nodes/') for s in ledger['files']))
                print(json.dumps({'nodes': missing, 'batch_seconds': time.monotonic()-tick_start}), flush=True)
        else:
            p, v = {}, {}
            for n in range(1, 769):
                row = load(f'nodes/{n:04d}.json')
                if row is None or row['index'] != n or len(row['features']) != 404 or len(row['profiles']) != 404:
                    raise ValueError('Missing/incomplete primitive node ' + str(n))
                p[n] = list(map(base.decode, row['features']))
                v[n] = list(map(base.decode, row['profiles']))
            pc = [arb(0)]*404
            for k, value in data['P'].items():
                pc[int(k)] = base.a(value)
            P = base.series(pc)
            if args.stage == 'pairs':
                for u in range(args.start, args.end+1):
                    name = f'rows/{u:04d}.json'
                    if load(name) is not None:
                        continue
                    sums = [arb(0) for _ in range(404)]
                    for k in range(u, 769):
                        row = base.pair(p[u], p[k], v[u], v[k], P)
                        multiplicity = 1 if k == u else 2
                        sums = [a + multiplicity*b for a, b in zip(sums, row)]
                        if k % 32 == 0:
                            progress('running', pair=[u, k])
                    commit(name, {'u': u, 'v_first': u, 'v_last': 768,
                                  'pair_count': 769-u, 'weighted_count': 2*(769-u)-1,
                                  'coefficients': list(map(base.encode, sums))})
                    print(json.dumps({'complete_pair_row': u}), flush=True)
            else:
                sums = [arb(0) for _ in range(404)]
                count, weighted = 0, 0
                for u in range(1, 769):
                    row = load(f'rows/{u:04d}.json')
                    if row is None or row['u'] != u or row['v_first'] != u or row['v_last'] != 768:
                        raise ValueError('Missing pair row ' + str(u))
                    count += row['pair_count']; weighted += row['weighted_count']
                    sums = [a + base.decode(b) for a, b in zip(sums, row['coefficients'])]
                if (count, weighted) != (295296, 589824):
                    raise ValueError('Pair coverage failed')
                zeros = load('zero.json')
                z, t = [list(map(base.decode, zeros[key])) for key in ('primary', 'auxiliary')]
                delta = 2*arb.pi()/40
                correction = base.corrections(p, v, z, t, delta, P)
                coefficients = [4*delta*delta*a+b if k % 2 else arb(0)
                                for k, (a, b) in enumerate(zip(sums, correction))]
                error = load('analytic-error.json')
                if error is None:
                    raise ValueError('Missing analytic error replay')
                allowance = base.a(error['result']['recomputed_scalar_error_upper'])
                objective = coefficients[1]-sum((abs(coefficients[k]) for k in range(3, 404, 2)), arb(0))-allowance
                commit('head.json', {'degree': 403, 'coefficients': list(map(base.encode, coefficients)),
                                     'head_objective': base.encode(objective), 'analytic_error': base.encode(allowance),
                                     'coverage_pairs': count, 'weighted_terms': weighted})
        progress('complete_component', committed_files=len(ledger['files']))
    except BaseException as exc:
        progress('failed', error=repr(exc))
        raise


if __name__ == '__main__':
    main()


==> anc/rebuild_pairs_parallel.py <==
"""Parallel interval Fourier pair sums with one hash ledger."""
import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
from datetime import datetime, timezone
from hashlib import sha256
import json
import os
from pathlib import Path
import sys
import time

ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT/'provenance/ren-af699052/continued'
sys.path.insert(0, str(SOURCE/'source/head'))
import primitives as base
from flint import arb


def digest(p):
    return sha256(p.read_bytes()).hexdigest()


def atomic(p, value):
    p.parent.mkdir(parents=True, exist_ok=True)
    tmp = p.with_suffix('.pending.json')
    tmp.write_text(json.dumps(value, separators=(',', ':')) + '\n')
    tmp.replace(p)


def initialize(input_dir, output_dir, binding):
    global FEATURES, PROFILES, P, OUTPUT, BINDING
    base.configure()
    FEATURES, PROFILES = {}, {}
    for n in range(1, 769):
        row = json.loads((Path(input_dir)/f'nodes/{n:04d}.json').read_text())
        FEATURES[n] = list(map(base.decode, row['features']))
        PROFILES[n] = list(map(base.decode, row['profiles']))
    data = json.loads((SOURCE/'certificate/physical.json').read_text())
    c = [arb(0)]*404
    for k, value in data['P'].items():
        c[int(k)] = base.a(value)
    P = base.series(c)
    OUTPUT, BINDING = Path(output_dir), binding


def compute_row(u):
    start, cpu = time.monotonic(), time.process_time()
    total = [arb(0) for _ in range(404)]
    comparisons = []
    for v in range(u, 769):
        inputs = FEATURES[u], FEATURES[v], PROFILES[u], PROFILES[v]
        values = base.pair(*inputs, P, alternate=True)
        if (u, v) in {(1, 1), (1, 768), (384, 512), (768, 768)}:
            other = base.pair(*inputs, P)
            comparisons.append({'pair': [u, v], **base.compare(values, other, 'Native/block')})
        total = [a+(1 if u == v else 2)*b for a, b in zip(total, values)]
    row = {'binding': BINDING, 'u': u, 'v_first': u, 'v_last': 768,
           'pair_count': 769-u, 'weighted_count': 2*(769-u)-1,
           'coefficients': list(map(base.encode, total)), 'comparisons': comparisons,
           'seconds': time.monotonic()-start, 'cpu_seconds': time.process_time()-cpu}
    name = f'rows/{u:04d}.json'
    atomic(OUTPUT/name, row)
    return name, digest(OUTPUT/name), row['pair_count'], row['cpu_seconds']


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--input-dir', type=Path, required=True)
    ap.add_argument('--output-dir', type=Path, required=True)
    ap.add_argument('--workers', type=int, default=4)
    args = ap.parse_args()
    assert args.workers >= 1
    work = args.output_dir.resolve()
    work.mkdir(parents=True, exist_ok=True)
    ledger = json.loads((args.input_dir/'ledger.json').read_text())
    for n in range(1, 769):
        name = f'nodes/{n:04d}.json'
        if name not in ledger['files'] or digest(args.input_dir/name) != ledger['files'][name]:
            raise ValueError('Missing/corrupt primitive: ' + name)
        row = json.loads((args.input_dir/name).read_text())
        if row['binding'] != ledger['binding'] or row['index'] != n or len(row['features']) != 404 or len(row['profiles']) != 404:
            raise ValueError('Invalid primitive metadata')
    binding = {'input_ledger_sha256': digest(args.input_dir/'ledger.json'),
               'physical_sha256': digest(SOURCE/'certificate/physical.json'),
               'primitives_source_sha256': digest(SOURCE/'source/head/primitives.py'),
               'driver_sha256': digest(Path(__file__)), 'precision_bits': 512, 'degree': 403}
    ledger_path = work/'ledger.json'
    if ledger_path.exists():
        receipt = json.loads(ledger_path.read_text())
        if receipt['binding'] != binding:
            raise ValueError('Pair-run binding changed')
    else:
        receipt = {'binding': binding, 'files': {}}
        atomic(ledger_path, receipt)
    pending = []
    for u in range(1, 769):
        name = f'rows/{u:04d}.json'
        if name in receipt['files']:
            if digest(work/name) != receipt['files'][name]:
                raise ValueError('Committed pair row changed')
        elif (work/name).exists():
            raise ValueError('Uncommitted pair row must be checked before resuming')
        else:
            pending.append(u)
    started = time.monotonic()
    def progress(status, **extra):
        atomic(work/'progress.json', {'status': status, 'pid': os.getpid(),
               'updated_at': datetime.now(timezone.utc).isoformat(),
               'complete_rows': len(receipt['files']), 'total_rows': 768,
               'pairs_covered': sum(769-int(Path(k).stem) for k in receipt['files']),
               'total_pairs': 295296, 'wall_seconds': time.monotonic()-started,
               'workers': args.workers, **extra})
    progress('running')
    try:
        with ProcessPoolExecutor(max_workers=args.workers, initializer=initialize,
                                 initargs=(args.input_dir, work, binding)) as pool:
            futures = [pool.submit(compute_row, u) for u in pending]
            for future in as_completed(futures):
                name, checksum, pairs, cpu = future.result()
                receipt['files'][name] = checksum
                atomic(ledger_path, receipt)
                progress('running', last_committed_row=name)
                print(json.dumps({'completed_rows': len(receipt['files']), 'row': name, 'row_cpu_seconds': cpu}), flush=True)
        progress('complete_pair_component')
    except BaseException as exc:
        progress('failed', error=repr(exc))
        raise


if __name__ == '__main__':
    main()


==> anc/reproduce.py <==
"""Reconstruct the complete certificate in a fresh work directory."""
import argparse
from datetime import datetime, timezone
from hashlib import sha256
import json
from pathlib import Path
import shutil
import subprocess
import sys
import time
from urllib.request import Request, urlopen

import verify

HERE = Path(__file__).resolve().parent
TAIL_MODULES = ('certify_fourier_circle.py', 'conditional_fourier_terms.py', 'cutoff.py',
                'directional_density.py', 'fourier_dominant_energy_pilot.py',
                'fourier_mixed_energy_grid.py', 'plan_fourier_circle_enclosure.py',
                'run_tail_comparison.py', 'tail_engine_sharp.py')


def write(path, data):
    path.write_text(json.dumps(data, indent=2)+'\n', encoding='utf-8')


def bootstrap(cache, offline):
    dependencies = json.loads((HERE/'dependencies.json').read_text())['files']
    cache.mkdir(parents=True, exist_ok=True)
    for name, entry in dependencies.items():
        target = cache/name
        if target.exists():
            if verify.digest(target) != entry['sha256']:
                raise ValueError('Cached dependency hash differs: '+str(target))
            continue
        if offline:
            raise FileNotFoundError('Missing offline dependency: '+str(target))
        print('Fetching', name, flush=True)
        request = Request(entry['url'], headers={'User-Agent': 'grothendieck-certificate-reproduction/1'})
        with urlopen(request, timeout=60) as response:
            raw = response.read()
        if sha256(raw).hexdigest() != entry['sha256'] or len(raw) != entry['bytes']:
            raise ValueError('Downloaded dependency hash differs: '+name)
        temporary = target.with_suffix('.pending')
        temporary.write_bytes(raw)
        temporary.replace(target)
    return dependencies


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('mode', choices=['check', 'bootstrap', 'smoke', 'full'])
    parser.add_argument('--workdir', type=Path)
    parser.add_argument('--cache-dir', type=Path)
    parser.add_argument('--offline', action='store_true', help='Require all pinned dependencies in the cache.')
    parser.add_argument('--workers', type=int, default=4)
    args = parser.parse_args()
    if not __debug__:
        parser.error('Run Python with assertions enabled (omit -O and -OO).')
    verify.check_inventory()
    if args.mode == 'check':
        verify.check(HERE/'certificate.json', HERE/'circle_bounds.json')
        print('PASS: exact certificate arithmetic for K_G^R <= 1.77987164')
        return
    if args.mode == 'bootstrap':
        if args.cache_dir is None:
            parser.error('bootstrap requires --cache-dir')
        bootstrap(args.cache_dir.resolve(), args.offline)
        print('PASS: all 12 pinned arithmetic dependencies verified')
        return
    if args.workdir is None or args.workers < 1:
        parser.error('smoke/full require --workdir and positive --workers')
    work = args.workdir.resolve()
    if work.exists():
        parser.error('Choose a new work directory.')
    import flint
    if flint.__version__ != '0.8.0':
        parser.error('Install the pinned dependencies from requirements.txt.')
    work.mkdir(parents=True)
    cache = args.cache_dir.resolve() if args.cache_dir else work/'dependencies'
    dependencies = bootstrap(cache, args.offline)
    mapping = json.loads((HERE/'layout.json').read_text())
    for name, relative in mapping.items():
        target = work/relative
        target.parent.mkdir(parents=True, exist_ok=True)
        shutil.copyfile((cache if name in dependencies else HERE)/name, target)
    tail = work/'certificates/tail-rebuild-20261015'
    tail_source = tail/'source'
    (tail_source/'inputs').mkdir(parents=True)
    for name in TAIL_MODULES:
        shutil.copyfile(cache/name, tail_source/name)
    shutil.copyfile(HERE/'physical.json', tail_source/'inputs/latest_profile_rational.json')
    receipts = []
    started = time.monotonic()

    def run(script, *arguments):
        label = script.stem
        command = [sys.executable, '-X', 'utf8', '-B', str(HERE/'run_stage.py'), str(script), *map(str, arguments)]
        tick = time.monotonic()
        print('Running', label, flush=True)
        log = work/f'{len(receipts)+1:02d}-{label}.log'
        with log.open('w', encoding='utf-8') as stream:
            result = subprocess.run(command, cwd=work, stdout=stream, stderr=subprocess.STDOUT,
                                    encoding='utf-8', check=False)
        receipts.append({'stage': label, 'arguments': list(map(str, arguments)),
                         'exit_code': result.returncode, 'seconds': time.monotonic()-tick,
                         'log': log.name, 'log_sha256': sha256(log.read_bytes()).hexdigest()})
        write(work/'execution.json', {'mode': args.mode, 'stages': receipts,
                                     'elapsed_seconds': time.monotonic()-started,
                                     'updated_utc': datetime.now(timezone.utc).isoformat()})
        if result.returncode:
            print(log.read_text(encoding='utf-8')[-5000:], file=sys.stderr)
            raise RuntimeError('Stage failed: '+label)
        print('  complete in', round(time.monotonic()-tick, 2), 's', flush=True)

    cert = work/'certificates'
    head = cert/'rebuild-20261013'
    run(cert/'rebuild_external_head.py', 'error', '--workdir', head)
    if args.mode == 'smoke':
        run(cert/'rebuild_external_head.py', 'primitives', '--workdir', head, '--start', 1, '--end', 1)
        run(cert/'rebuild_external_head.py', 'primitives', '--workdir', head, '--start', 768, '--end', 768)
        run(HERE/'smoke_arithmetic.py', work)
        run(HERE/'check_energy_algebra.py', tail_source)
        run(tail_source/'plan_fourier_circle_enclosure.py', '--input', tail_source/'inputs/latest_profile_rational.json',
            '--output', tail_source/'fourier_circle_error_budget_final.json')
        run(cert/'prepare_tail_manifests.py', 'pilot', tail)
        print('PASS: smoke calculation; results in', work)
        return
    run(cert/'rebuild_external_head.py', 'primitives', '--workdir', head)
    run(cert/'rebuild_pairs_parallel.py', '--input-dir', head, '--output-dir', cert/'pairs-20261015',
        '--workers', args.workers)
    run(cert/'independent_low_head.py')
    run(tail_source/'plan_fourier_circle_enclosure.py', '--input', tail_source/'inputs/latest_profile_rational.json',
        '--output', tail_source/'fourier_circle_error_budget_final.json')
    run(cert/'prepare_tail_manifests.py', 'pilot', tail)
    run(tail_source/'fourier_dominant_energy_pilot.py', '--output-dir', tail/'pilot', '--max-seconds', 2147483647)
    run(cert/'prepare_tail_manifests.py', 'grid', tail)
    run(tail_source/'fourier_mixed_energy_grid.py', '--reuse-dir', tail/'pilot', '--output-dir', tail/'grid',
        '--max-seconds', 2147483647)
    run(cert/'normalize_tail_paths.py')
    run(tail_source/'certify_fourier_circle.py', '--energy-result', tail/'grid/result-portable.json',
        '--output', tail/'circle.json', '--panels', 2048)
    run(cert/'assemble_fresh_certificate.py')
    run(HERE/'check_energy_algebra.py', tail_source)
    run(HERE/'verify.py', '--certificate', cert/'fresh-final-arithmetic.json', '--circle', tail/'circle.json',
        '--output', work/'verification.json')
    print('PASS: complete reconstruction of K_G^R <= 1.77987164; results in', work)


if __name__ == '__main__':
    main()


==> anc/requirements.txt <==
python-flint==0.8.0


==> anc/run_stage.py <==
"""Run a producer with bounded retries for transient atomic-file locks."""
import os
from pathlib import Path
import runpy
import sys
import time


def install_replace_retry():
    original = os.replace

    def replace(source, target, *args, **kwargs):
        for attempt in range(41):
            try:
                return original(source, target, *args, **kwargs)
            except PermissionError:
                if attempt == 40:
                    raise
                time.sleep(0.05)

    os.replace = replace


def main():
    if len(sys.argv) < 2:
        raise SystemExit('usage: run_stage.py SCRIPT [ARGUMENTS]')
    target = Path(sys.argv[1]).resolve()
    sys.argv = [str(target), *sys.argv[2:]]
    sys.path.insert(0, str(target.parent))
    install_replace_retry()
    runpy.run_path(str(target), run_name='__main__')


if __name__ == '__main__':
    main()


==> anc/smoke_arithmetic.py <==
"""Compare two complete implementations of selected pair compositions."""
import json
from pathlib import Path
import sys

work = Path(sys.argv[1]).resolve()
source = work/'provenance/ren-af699052/continued'
sys.path.insert(0, str(source/'source/head'))
import primitives as base
from flint import arb

base.configure()
rows = {n: json.loads((work/f'certificates/rebuild-20261013/nodes/{n:04d}.json').read_text())
        for n in (1, 768)}
physical = json.loads((source/'certificate/physical.json').read_text())
P = base.series([base.a(physical['P'].get(str(k), '0')) for k in range(404)])
comparisons = []
for u, v in ((1, 1), (1, 768), (768, 768)):
    args = [list(map(base.decode, rows[n][key])) for n, key in
            ((u, 'features'), (v, 'features'), (u, 'profiles'), (v, 'profiles'))]
    left, right = base.pair(*args, P), base.pair(*args, P, alternate=True)
    comparisons.append({'pair': [u, v], **base.compare(left, right, 'Block/native')})
result = {'status': 'PASS', 'complete_degree': 403, 'pair_comparisons': comparisons}
(work/'smoke-pairs.json').write_text(json.dumps(result, indent=2)+'\n')
print(json.dumps(result))


==> anc/verify.py <==
"""Check exact certificate arithmetic using the Python standard library."""
import argparse
from fractions import Fraction as Q
from hashlib import sha256
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
BOUND = Q(44496791, 25000000)
PHYSICAL_SHA256 = '3077b5a8011868ff8a9200590bebb73cb41ad3ba10b09eb37860d5074c3b1653'


def require(ok, message):
    if not ok:
        raise ValueError(message)


def read(path):
    return json.loads(path.read_text(encoding='utf-8'))


def digest(path):
    return sha256(path.read_bytes()).hexdigest()


def atan_bounds(den, terms):
    partial = sum((Q((-1)**k, (2*k+1)*den**(2*k+1)) for k in range(terms)), Q(0))
    following = partial + Q((-1)**terms, (2*terms+1)*den**(2*terms+1))
    return min(partial, following), max(partial, following)


def pi_bounds():
    a, b = atan_bounds(5, 100), atan_bounds(239, 30)
    return 16*a[0]-4*b[1], 16*a[1]-4*b[0]


def decimal_ball_upper(ball):
    require(set(ball) == {'m', 'r', 'e'}, 'Malformed decimal ball')
    require(isinstance(ball['e'], int) and Q(ball['r']) >= 0, 'Invalid ball radius or exponent')
    return (Q(ball['m'])+Q(ball['r']))*Q(10)**ball['e']


def check_inventory():
    inventory = read(HERE/'inventory.json')
    require(set(inventory['files']) == {p.name for p in HERE.iterdir() if p.is_file()}-{'inventory.json'},
            'Source inventory differs from this directory')
    for name, item in inventory['files'].items():
        require(Path(name).name == name, 'Inventory names must be flat')
        require(digest(HERE/name) == item['sha256'], 'File hash differs: '+name)
    return len(inventory['files'])


def check(certificate, circle):
    require(digest(HERE/'physical.json') == PHYSICAL_SHA256, 'Physical input hash differs')
    physical = read(HERE/'physical.json')
    poly = {int(k): Q(v) for k, v in physical['P'].items()}
    require(set(poly) == set(range(1, 82, 2)), 'Unexpected preprocessing degrees')
    norm = sum(map(abs, poly.values()), Q(0))
    require(norm == 1-Q(1, 10**12), 'Preprocessing norm differs')
    c = read(certificate)
    require(c['degree'] == 403, 'Unexpected head degree')
    coverage = c['coverage']
    require(coverage == {'frequency_nodes': 768, 'triangular_pairs': 295296,
                        'weighted_terms': 589824, 'circle_panels': 2048}, 'Incomplete coverage')
    require(len(c['coefficients']) == 404, 'Incomplete coefficient array')
    intervals = [tuple(map(Q, row)) for row in c['coefficients']]
    require(all(len(row) == 2 and row[0] <= row[1] for row in intervals), 'Invalid coefficient interval')
    require(all(row == (0, 0) for row in intervals[::2]), 'Unexpected even coefficient')
    error = Q(c['head_analytic_error_upper'])
    require(0 < error < Q(16, 10**11), 'Analytic head allowance exceeds recorded ceiling')
    head = intervals[1][0]-sum((max(abs(a), abs(b)) for a, b in intervals[3::2]), Q(0))-error
    require(head == Q(c['head_lower']), 'Head aggregation differs')
    panel_data = read(circle)
    require(panel_data['panels'] == 2048, 'Incomplete circle partition')
    balls = panel_data.get('fourth_derivative_upper')
    if balls is None:
        require([r['index'] for r in panel_data['intervals']] == list(range(2048)), 'Circle panel indices differ')
        balls = [r['fourth_derivative_upper'] for r in panel_data['intervals']]
    require(len(balls) == 2048, 'Missing circle bound')
    upper = list(map(decimal_ball_upper, balls))
    require(all(v > 0 for v in upper), 'Invalid derivative bound')
    mean_square = sum((v*v for v in upper), Q(0))/2048
    require(mean_square == Q(c['Q4_upper']), 'Circle mean-square aggregation differs')
    C4 = Q(1006651833, 2048)
    require(mean_square <= C4*C4, 'Fourth-derivative norm exceeds rational ceiling')
    tail = Q(c['tail_upper'])
    require(tail == Q(1, 10000) and C4*C4 < 14*403**7*tail*tail, 'Tail comparison failed')
    gamma = head-tail
    require(gamma == Q(c['gamma_lower']), 'Gamma differs')
    pi_lo, pi_hi = pi_bounds()
    require(list(map(Q, c['pi_bounds'])) == [pi_lo, pi_hi], 'Machin intervals differ')
    margin = 2*BOUND*gamma-pi_hi
    require(margin > 0, 'Theorem comparison failed')
    return {'status': 'PASS', 'bound': str(BOUND), 'bound_decimal': '1.77987164',
            'head_lower': str(head), 'gamma_lower': str(gamma),
            'positive_comparison_margin': str(margin),
            'coverage': coverage, 'preprocessing_l1_norm': str(norm),
            'certificate_sha256': digest(certificate), 'circle_sha256': digest(circle)}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--certificate', type=Path, default=HERE/'certificate.json')
    parser.add_argument('--circle', type=Path, default=HERE/'circle_bounds.json')
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    count = check_inventory()
    result = check(args.certificate, args.circle)
    result['source_files_checked'] = count
    if args.output:
        with args.output.open('x', encoding='utf-8') as stream:
            json.dump(result, stream, indent=2)
            stream.write('\n')
    print('PASS: K_G^R <= 1.77987164; exact positive margin =', float(Q(result['positive_comparison_margin'])))
    print('Checked 404 coefficient intervals, 2048 circle bounds, and', count, 'source/input files.')


if __name__ == '__main__':
    main()

